Correlation between Gyral Size, Brain Size, and Head Impact Risk across Mammalian Species

A study on primates has established that gyral size is largely independent of overall brain size. Building on this, and other research suggesting that brain gyrification may mitigate the effects of head impacts, our study aims to explore potential correlations between gyral size and the risk of head impact across a diverse range of mammalian species. Our findings corroborate the idea that gyral sizes are largely independent of brain sizes, especially among species with larger brains, thus extending this observation beyond primates. Preliminary evidence also suggests a correlation between an animal's gyral size and its lifestyle, particularly in terms of head-impact risk. For instance, goats, known for their headbutting behaviors, exhibit smaller gyral sizes. In contrast, species such as manatees and dugongs, which typically face lower risks of head impact, have lissencephalic brains. Additionally, we explore mechanisms that may explain how narrower gyral sizes could offer protective advantages against head impact. Finally, we discuss a possible trade-off associated with gyrencephaly.

==> brain_gyral_size_github/measure_gyral_size_in_pixels.py <==
# Import necessary libraries
import cv2
import numpy as np
from skimage.morphology import skeletonize
from skimage import measure
from scipy.ndimage import convolve
import argparse  # Importing argparse module for command-line arguments

# Define the dilation kernel for morphological operations
DILATION_KERNEL = np.ones((5, 5), np.uint8)

# Function to recognize dark areas in the grayscale image
def recognize_dark_areas(img_gray, threshold=100):
    _, binary_mask = cv2.threshold(img_gray, threshold, 255, cv2.THRESH_BINARY_INV)  # Binary thresholding
    contours, _ = cv2.findContours(binary_mask, cv2.RETR_EXTERNAL, cv2.CHAIN_APPROX_SIMPLE)  # Find contours
    dark_areas_mask = np.zeros_like(binary_mask)  # Initialize a mask for dark areas
    for contour in contours:
        area = cv2.contourArea(contour)  # Compute the area of the contour
        if area > 50:  # If the area is larger than a threshold
            cv2.drawContours(dark_areas_mask, [contour], -1, 255, thickness=cv2.FILLED)  # Fill the area in the mask
    return dark_areas_mask  # Return the mask

# Function to recognize bright areas in the grayscale image
def recognize_bright_areas(img_gray, threshold=155):
    _, binary_mask = cv2.threshold(img_gray, threshold, 255, cv2.THRESH_BINARY)  # Binary thresholding
    contours, _ = cv2.findContours(binary_mask, cv2.RETR_EXTERNAL, cv2.CHAIN_APPROX_SIMPLE)  # Find contours
    bright_areas_mask = np.zeros_like(binary_mask)  # Initialize a mask for bright areas
    for contour in contours:
        area = cv2.contourArea(contour)  # Compute the area of the contour
        if area > 50:  # If the area is larger than a threshold
            cv2.drawContours(bright_areas_mask, [contour], -1, 255, thickness=cv2.FILLED)  # Fill the area in the mask
    return bright_areas_mask  # Return the mask

# Function to check if a point is within the bright areas mask
def is_point_in_bright_areas_mask(bright_areas_mask, x, y):
    return bright_areas_mask[y, x] != 0

# Function to check if a point is within the dark areas mask
def is_point_in_dark_areas_mask(dark_areas_mask, x, y):
    return dark_areas_mask[y, x] != 0

# Function to remove small objects (noise) from the skeleton
def remove_small_objects(skel, min_size):
    labels = measure.label(skel)  # Label connected components in the skeleton
    component_sizes = np.bincount(labels.ravel())  # Count the sizes of components
    too_small = component_sizes < min_size  # Identify components that are too small
    too_small_mask = too_small[labels]  # Create a mask for small components
    skel[too_small_mask] = 0  # Remove small components from the skeleton
    return skel

# Function to close small loops in the skeleton using morphological operations
def close_small_loops(skeleton, kernel_size=3):
    skeleton_8bit = (skeleton.astype(np.uint8) * 255)  # Convert boolean skeleton to 8-bit image
    kernel = cv2.getStructuringElement(cv2.MORPH_RECT, (kernel_size, kernel_size))  # Create a rectangular kernel
    closed = cv2.morphologyEx(skeleton_8bit, cv2.MORPH_CLOSE, kernel)  # Perform morphological closing
    return closed

# Function to remove junctions from the skeleton
def remove_junctions(skeleton):
    kernel = np.array([[1, 1, 1],
                       [1, 0, 1],
                       [1, 1, 1]], dtype=np.uint8)  # Define a kernel for convolution
    neighbors_count = convolve(skeleton.astype(np.uint8), kernel)  # Convolve the skeleton with the kernel
    junctions = (skeleton & (neighbors_count > 2))  # Identify junction points
    skeleton_cleaned = skeleton & ~junctions  # Remove junction points from the skeleton
    return skeleton_cleaned

# Function to measure gyral size in pixels
def measure_gyral_size_in_pixels(input_image_path, output_image_path, canny_lower, canny_upper, sulci_detection_threshold, bridge_detection_threshold, pruning_size=30):
    img = cv2.imread(input_image_path, 0)  # Read the input image in grayscale
    if img is None:
        raise FileNotFoundError(f"Failed to load image from {input_image_path}")  # Raise an error if image loading fails

    # Recognize dark and bright areas
    dark_areas_mask = recognize_dark_areas(img, sulci_detection_threshold)
    bright_areas_mask = recognize_bright_areas(img, bridge_detection_threshold)

    edges = cv2.Canny(img, canny_lower, canny_upper)  # Apply Canny edge detection
    edges = cv2.dilate(edges, DILATION_KERNEL, iterations=2)  # Dilate the edges

    edges[bright_areas_mask == 255] = 0  # Remove bright areas from the edges

    edges = edges.astype(bool)  # Convert edges to boolean

    skeleton = skeletonize(edges)  # Perform skeletonization
    skeleton = close_small_loops(skeleton, pruning_size)  # Close small loops
    skeleton = skeletonize(skeleton)  # Skeletonize again
    skeleton = remove_junctions(skeleton)  # Remove junctions
    skeleton = remove_small_objects(skeleton, pruning_size)  # Remove small objects

    skeleton = (skeleton * 255).astype(np.uint8)  # Convert skeleton to 8-bit image
    dist_transform = cv2.distanceTransform(cv2.bitwise_not(skeleton), cv2.DIST_L2, 3)  # Compute distance transform

    # Define regions of interest for measuring gyral size
    center_x = img.shape[1] // 2
    center_y = img.shape[0] // 2
    range_x = img.shape[1] // 3
    range_y = img.shape[0] // 3
    x_coords = np.linspace(center_x - range_x, center_x + range_x, 10)
    y_coords = np.linspace(center_y - range_y, center_y + range_y, 10)
    points = [(int(x), int(y)) for x in x_coords for y in y_coords]

    distances = []
    color_skeleton = cv2.cvtColor(skeleton, cv2.COLOR_GRAY2BGR)  # Convert skeleton to color image
    color_skeleton[skeleton == 255] = [0, 255, 0]  # Colorize the skeleton

    # Measure distances and mark points on the skeleton
    for point in points:
        if is_point_in_dark_areas_mask(dark_areas_mask, point[0], point[1]):
            continue
        if skeleton[point[1], point[0]] == 255:
            continue
        distance = dist_transform[point[1], point[0]]
        distances.append(distance)
        cv2.circle(color_skeleton, point, int(distance), (25, 25, 0), 1)  # Draw circles indicating distance
        cv2.circle(color_skeleton, point, 1, (55, 0, 55), -1)  # Mark the point

    dark_areas_mask_color = cv2.cvtColor(dark_areas_mask, cv2.COLOR_GRAY2BGR)  # Convert dark areas mask to color
    dark_areas_mask_color[dark_areas_mask == 255] = [0, 50, 0]  # Colorize dark areas

    img_color = cv2.cvtColor(img, cv2.COLOR_GRAY2BGR)  # Convert input image to color
    blended = cv2.addWeighted(img_color, 0.7, color_skeleton, 0.3, 0)  # Blend input image with skeleton
    blended = cv2.addWeighted(blended, 0.7, dark_areas_mask_color, 0.3, 0)  # Blend with dark areas mask
    cv2.imwrite(output_image_path, blended)  # Save the blended image

    average_distance = sum(distances) / len(distances) if distances else 0  # Compute average distance
    gyral_size = 4 * average_distance  # Compute gyral size

    return gyral_size  # Return the computed gyral size

# Main function to handle command-line arguments
if __name__ == "__main__":
    parser = argparse.ArgumentParser(description="Measure gyral size in pixels.")
    parser.add_argument("input_image_path", help="Path to the input brain sample image.")
    parser.add_argument("output_image_path", help="Path to save the output image.")
    parser.add_argument("--canny_lower", type=int, default=45, help="Lower threshold for Canny edge detection. Default: 45")
    parser.add_argument("--canny_upper", type=int, default=55, help="Upper threshold for Canny edge detection. Default: 55 (lower + 10)")
    parser.add_argument("--sulci_detection_threshold", type=int, default=100, help="Threshold for sulci detection. Default: 100")
    parser.add_argument("--bridge_detection_threshold", type=int, default=210, help="Threshold for bridge detection. Default: 210")
    parser.add_argument("--pruning_size", type=int, default=30, help="Pruning size for skeletonization. Default: 30")

    args = parser.parse_args()  # Parse the command-line arguments

    try:
        # Call the gyral size measurement function with provided arguments
        gyral_size = measure_gyral_size_in_pixels(args.input_image_path, args.output_image_path,
                                                   args.canny_lower, args.canny_upper,
                                                   args.sulci_detection_threshold,
                                                   args.bridge_detection_threshold,
                                                   args.pruning_size)
        print(f"The gyral size in pixels: {gyral_size}")  # Print the computed gyral size
    except FileNotFoundError as e:
        print(str(e))  # Print error message if image loading fails


==> brain_gyral_size_github/measure_scale_in_pixels.py <==
# Import necessary libraries
import cv2
import numpy as np
import sys

# Function to find the longest line in an image
def find_longest_line(image_path, output_image_path, apertureSize):
    # Load the image in grayscale
    img_gray = cv2.imread(image_path, cv2.IMREAD_GRAYSCALE)
    
    # Check if the image loading was successful
    if img_gray is None:
        print(f"Failed to load image at {image_path}", file=sys.stderr)
        return 0

    # Invert the image if the average pixel value is high
    if np.mean(img_gray) > 127:
        img_gray = cv2.bitwise_not(img_gray)

    # Apply Canny edge detection to detect edges
    edges = cv2.Canny(img_gray, 50, 100, apertureSize)

    # Apply dilation only in the y-direction to enhance vertical features
    kernel = np.array([[0, 1, 0]] * 3, np.uint8)
    edges = cv2.dilate(edges, kernel, iterations=10)

    # Find contours in the edge-detected image
    contours, _ = cv2.findContours(edges, cv2.RETR_EXTERNAL, cv2.CHAIN_APPROX_SIMPLE)

    # Check if any contours were detected
    if not contours:
        print("No edges were detected in the image.", file=sys.stderr)
        return 0

    # Find the contour with the longest horizontal span
    largest_contour = max(contours, key=lambda contour: max(point[0][0] for point in contour) - min(point[0][0] for point in contour))

    # Compute the convex hull of the largest contour
    hull = cv2.convexHull(largest_contour)

    # Find the longest horizontal distance
    max_distance = 0
    max_points = None

    # Organize points by their y-coordinate for easier analysis
    y_values = {}
    for point in hull:
        x, y = point[0]
        y_values.setdefault(y, []).append(x)

    # Iterate through y-coordinates and find the longest span
    for y, x_values in y_values.items():
        min_x = min(x_values)
        max_x = max(x_values)
        distance = max_x - min_x
        if distance > max_distance:
            max_distance = distance
            max_points = ((min_x, y), (max_x, y))

    # Load the original image
    img = cv2.imread(image_path)

    if max_points is not None:
        # Draw the longest line on the image
        cv2.line(img, max_points[0], max_points[1], (0, 0, 255), 2)
    else:
        print("No horizontal line found in the image.", file=sys.stderr)

    # Save the image with the drawn line
    cv2.imwrite(output_image_path, img)

    return max_distance  # Return the length of the longest line

# Main function to handle command-line arguments
if __name__ == "__main__":
    if len(sys.argv) < 3:
        print("Usage: python measure_scale_in_pixels.py <scale_image_path> <output_image_path> [apertureSize]")
        sys.exit(1)

    # Get command-line arguments
    image_path = sys.argv[1]
    output_image_path = sys.argv[2]
    apertureSize = int(sys.argv[3]) if len(sys.argv) > 3 else 3

    # Call the function to find the longest line and measure its length
    distance = find_longest_line(image_path, output_image_path, apertureSize)

    # Print the measured length of the longest line
    print(f"The scale has a length of {distance} pixels.")


==> brain_samples/brains_header_update.py <==
import csv

# Path to the template CSV file with the desired header
template_csv_path = 'template.csv'

# List of CSV files you want to update with the template header
csv_files_to_update = [
    'brains_to_calculate_GS2.csv',
    'brains_to_calculate_GS1.csv',
    'brains_with_sulci_hint.csv',
    'brains_smooth_brain_size.csv',
    'brains.csv'
    # Add more filenames here
]

# Read the header from the template CSV file
with open(template_csv_path, 'r') as template_csv:
    template_reader = csv.reader(template_csv)
    template_header = next(template_reader)

# Update the CSV files with the template header
for csv_file in csv_files_to_update:
    # Read the original header from the existing CSV file
    with open(csv_file, 'r') as original_csv:
        original_reader = csv.reader(original_csv)
        original_header = next(original_reader)

    # Determine which fields from the template are missing in the original header
    missing_fields = [field for field in template_header if field not in original_header]

    # Append missing fields to the original header
    updated_header = original_header + missing_fields

    # Read the data rows
    with open(csv_file, 'r') as original_csv:
        original_reader = csv.DictReader(original_csv)
        data_rows = list(original_reader)

    # Write the updated header and data rows to the updated CSV file
    with open(csv_file, 'w', newline='') as updated_csv:
        writer = csv.DictWriter(updated_csv, fieldnames=updated_header)
        writer.writeheader()  # Write the updated header
        writer.writerows(data_rows)  # Write the original data rows


==> brain_samples/combine_csv_files.py <==
import csv
import sys

def combine_csv_files(template_csv_path, csv_files_to_combine, output_csv_path):
    # Read the template header
    with open(template_csv_path, 'r') as template_csv:
        template_reader = csv.reader(template_csv)
        template_header = next(template_reader)

    combined_data = []
    
    # Combine data from each CSV file
    for csv_file in csv_files_to_combine:
        with open(csv_file, 'r') as original_csv:
            original_reader = csv.reader(original_csv)
            header = next(original_reader)
            
            data_rows = []
            data_columns = {col: None for col in template_header}  # Initialize columns
            
            for row in original_reader:
                for col_index, col_value in enumerate(row):
                    col_name = header[col_index]
                    if col_name in template_header:
                        data_columns[col_name] = col_value
                
                data_row = [data_columns[col] for col in template_header]
                data_rows.append(data_row)

            combined_data.extend(data_rows)

    # Write the combined data to a new CSV file
    with open(output_csv_path, 'w', newline='') as combined_csv:
        writer = csv.writer(combined_csv)
        writer.writerow(template_header)  # Write the template header
        writer.writerows(combined_data)    # Write the combined data rows

if __name__ == "__main__":
    if len(sys.argv) < 4:
        print("Usage: python script_name.py template_csv_path output_csv_path input_csv_file1 input_csv_file2 ...")
        sys.exit(1)
    
    template_csv_path = sys.argv[1]
    output_csv_path = sys.argv[2]
    csv_files_to_combine = sys.argv[3:]
    
    combine_csv_files(template_csv_path, csv_files_to_combine, output_csv_path)


==> brain_samples/compute_brain_size.py <==
import csv
import sys

def process_images(csv_path):
    # Read the CSV data file
    with open(csv_path, 'r') as f:
        reader = csv.DictReader(f)
        rows = list(reader)

    for row in rows:
        # Check if 'Manually measured brain' is not an empty string
        if row['Manually measured brain']:
            # Convert the scale and sizes from strings to floats
            scale_cm = float(row['Scale(cm)'])
            scale_pixels = float(row['Manually measured scale'])
            brain_size_pixels = float(row['Manually measured brain'])

            # Calculate the size of 1 pixel in cm's
            pixel_size_cm = scale_cm / scale_pixels

            # Calculate the brain size in cm's
            brain_size_cm = brain_size_pixels * pixel_size_cm

            # Update the 'Brain size' value for the row
            row['Brain size'] = brain_size_cm

    # Write the updated rows back to the same CSV file
    with open(csv_path, 'w', newline='') as f:
        fieldnames = rows[0].keys()
        writer = csv.DictWriter(f, fieldnames=fieldnames)
        writer.writeheader()
        writer.writerows(rows)

if __name__ == "__main__":
    if len(sys.argv) != 2:
        print("Usage: python script_name.py input_csv_filename")
        sys.exit(1)
    
    input_csv_filename = sys.argv[1]
    process_images(input_csv_filename)


==> brain_samples/compute_gyral_size_GS1.py <==
import csv
import sys

def process_images(csv_path):
    # Read the file names from a CSV file
    with open(csv_path, 'r') as f:
        reader = csv.DictReader(f)
        rows = list(reader)

    for row in rows:
        if row['Manually measured gyri']:
            # Convert the scale and sizes from strings to floats
            scale_cm = float(row['Scale(cm)'])
            scale_pixels = float(row['Manually measured scale'])
            gyral_size_pixels = float(row['Manually measured gyri'])

            # Calculate the size of 1 pixel in cm's
            pixel_size_cm = scale_cm / scale_pixels

            # Calculate the gyral size in cm's
            gyral_size_cm = gyral_size_pixels * pixel_size_cm

            # Update the 'Gyral size' value for the row
            row['GS1'] = gyral_size_cm
            row['GS2'] = gyral_size_cm / 4 * 3
            row['For drawing'] = gyral_size_cm

            # Print the output
            print(f"gyral size (cm): {gyral_size_cm:<20} {row['Name1']}")

    # Write the updated rows back to the CSV file
    with open(csv_path, 'w', newline='') as f:
        writer = csv.DictWriter(f, fieldnames=rows[0].keys())
        writer.writeheader()
        writer.writerows(rows)

if __name__ == "__main__":
    if len(sys.argv) != 2:
        print("Usage: python script_name.py input_csv_filename")
        sys.exit(1)
    
    input_csv_filename = sys.argv[1]
    process_images(input_csv_filename)


==> brain_samples/compute_gyral_size_GS2.py <==
import csv
import sys

def process_images(csv_path):
    # Read the file names from a CSV file
    with open(csv_path, 'r') as f:
        reader = csv.DictReader(f)
        rows = list(reader)

    for row in rows:
        # Check if 'Gyral size in pixels' is not an empty string
        if row['Gyral size in pixels']:
            # Convert the scale and sizes from strings to floats
            scale_cm = float(row['Scale(cm)'])
            scale_pixels = float(row['Scale in pixels'])
            gyral_size_pixels = float(row['Gyral size in pixels'])

            # Calculate the size of 1 pixel in cm's
            pixel_size_cm = scale_cm / scale_pixels

            # Calculate the gyral size in cm's
            gyral_size_cm = gyral_size_pixels * pixel_size_cm

            # Update the 'Gyral size' value for the row
            row['GS2'] = gyral_size_cm
            row['For drawing'] = gyral_size_cm
            row['GS1'] = gyral_size_cm/3*4
            

            # Print the output
            print(f"two dimensional gyral size (cm):  {gyral_size_cm:<20} {row['Name1']}")
        else:
            print(f"Skipping row due to empty 'Gyral size in pixels': {row}")

    # Write the updated rows back to the CSV file
    with open(csv_path, 'w', newline='') as f:
        writer = csv.DictWriter(f, fieldnames=rows[0].keys())
        writer.writeheader()
        writer.writerows(rows)

if __name__ == "__main__":
    if len(sys.argv) != 2:
        print("Usage: python script_name.py input_csv_filename")
        sys.exit(1)
    
    input_csv_filename = sys.argv[1]
    process_images(input_csv_filename)


==> brain_samples/compute_gyral_size_smooth.py <==
import csv
import sys

def process_images(csv_path):
    # Read the file names from a CSV file
    with open(csv_path, 'r') as f:
        reader = csv.DictReader(f)
        rows = list(reader)

    for row in rows:
        if row['Brain size']:
            # Convert the scale and sizes from strings to floats
            brain_size = float(row['Brain size'])
            row['GS1'] = brain_size/3*2/2
            row['GS2'] = brain_size / 2/2
            row['For drawing'] = brain_size / 2

    # Write the updated rows back to the CSV file
    with open(csv_path, 'w', newline='') as f:
        writer = csv.DictWriter(f, fieldnames=rows[0].keys())
        writer.writeheader()
        writer.writerows(rows)

if __name__ == "__main__":
    if len(sys.argv) != 2:
        print("Usage: python script_name.py input_csv_filename")
        sys.exit(1)
    
    input_csv_filename = sys.argv[1]
    process_images(input_csv_filename)


==> brain_samples/draw_multiple_files.py <==
import pandas as pd
import matplotlib.pyplot as plt
from adjustText import adjust_text  # Import the adjust_text function
import os
import sys

def create_scatter_plot(csv_files, output_pdf, font_size=12):
    # Define different colors for each CSV file
    colors = ['blue', 'green', 'red', 'purple', 'orange']

    # Create a figure and axis for the plot
    plt.figure(figsize=(10, 12))
    ax = plt.gca()

    # Custom legend labels for each dataset
    legend_labels = ['Gyrencephalic (method 1)', 'Gyrencephalic (method 2)', 'Quasi-gyrencephalic', 'Lissencephalic']

    # Initialize the maximum y-axis value
    max_y_value = 0

    # Lists to store annotation objects and names
    annotations = []
    names = []

    # Loop through CSV files and plot their data
    for idx, csv_file in enumerate(csv_files):
        df = pd.read_csv(csv_file)

        # Scatter plot with points and labels
        scatter = plt.scatter(df['Brain size'], df['For drawing'], color=colors[idx % len(colors)])

        for i, name in enumerate(df['Name1']):
            annotation = plt.annotate(name, (df['Brain size'][i], df['For drawing'][i]),
                                      fontsize=3, ha='center', textcoords='offset points', xytext=(0, 5))
            annotations.append(annotation)
            names.append(name)

        # Update the maximum y-axis value based on the data
        max_y_value = max(max_y_value, max(df['For drawing']))

    plt.xlabel('Brain size (cm)', fontsize=font_size)
    plt.ylabel('Gyral size (cm)\n (or equivalent characteristic size)', fontsize=font_size)

    # Set custom legend labels and move legend to the top, centered, and slightly to the right
    #plt.legend(legend_labels, fontsize=font_size, loc='upper center', bbox_to_anchor=(0.6, 1))
    plt.legend(legend_labels, fontsize=font_size, loc='upper right')


    # Set the y-axis lower limit to 0
    plt.ylim(0, max_y_value)

    # Use the adjust_text function to optimize annotation positions
    adjust_text(annotations, names=names)

    # Save the plot as a PDF with no margins
    plt.savefig(output_pdf, format='pdf', bbox_inches='tight', pad_inches=0)

if __name__ == "__main__":
    if len(sys.argv) < 3:
        print("Usage: python script_name.py output_pdf_file input_csv_file1 input_csv_file2 ...")
        sys.exit(1)
    
    output_pdf = sys.argv[1]
    csv_files = sys.argv[2:]
    
    create_scatter_plot(csv_files, output_pdf, font_size=14)


==> brain_samples/draw_multiple_files_combined.py <==
import pandas as pd
import matplotlib.pyplot as plt
import os
import sys

def create_scatter_plot(csv_files, output_pdf, font_size=12):
    # Define different colors for each CSV file
    colors = ['blue', 'green', 'red', 'purple', 'orange']

    # Create a figure and axis for the plot
    plt.figure(figsize=(10, 6))
    ax = plt.gca()

    # Custom legend labels for each dataset
    legend_labels = ['Gyrified brains', 'Brains with a hint of sulci', 'Lissencephalic brains']

    # Initialize the maximum y-axis value
    max_y_value = 0

    # Loop through CSV files and plot their data
    for idx, csv_file in enumerate(csv_files):
        df = pd.read_csv(csv_file)

        # Scatter plot with points and labels
        scatter = plt.scatter(df['Brain size'], df['For drawing'], color=colors[idx % len(colors)])

        for i, name in enumerate(df['Name1']):
            plt.annotate(name, (df['Brain size'][i], df['For drawing'][i]), textcoords="offset points", xytext=(0,5), ha='center', fontsize=4)

        # Update the maximum y-axis value based on the data
        max_y_value = max(max_y_value, max(df['For drawing']))

    plt.xlabel('Brain size (along lateral axis)', fontsize=font_size)
    plt.ylabel('Gyral size (or characteristic size)', fontsize=font_size)

    # Set custom legend labels and move legend to the top, centered, and slightly to the right
    plt.legend(legend_labels, fontsize=font_size, loc='upper center', bbox_to_anchor=(0.6, 1))

    # Set the y-axis lower limit to 0
    plt.ylim(0, max_y_value)

    plt.savefig(output_pdf, format='pdf')

if __name__ == "__main__":
    if len(sys.argv) < 3:
        print("Usage: python script_name.py output_pdf_file input_csv_file1 input_csv_file2 ...")
        sys.exit(1)
    
    output_pdf = sys.argv[1]
    csv_files = sys.argv[2:]
    
    create_scatter_plot(csv_files, output_pdf, font_size=14)


==> brain_samples/draw_multiple_files_for_order.py <==
import pandas as pd
import matplotlib.pyplot as plt
from adjustText import adjust_text  # Import the adjust_text function
import os
import sys

def create_scatter_plot(csv_files, output_pdf, font_size=12):
    # Define different colors for each CSV file
    colors = ['blue', 'green', 'red', 'purple', 'orange']

    # Create a figure and axis for the plot
    plt.figure(figsize=(10, 12))
    ax = plt.gca()

    # Custom legend labels for each dataset
    legend_labels = ['Gyrencephalic (method 1)', 'Gyrencephalic (method 2)', 'Quasi-gyrencephalic', 'Lissencephalic']

    # Initialize the maximum y-axis value
    max_y_value = 0

    # Lists to store annotation objects and names
    annotations = []
    names = []

    # Loop through CSV files and plot their data
    for idx, csv_file in enumerate(csv_files):
        df = pd.read_csv(csv_file)

        # Scatter plot with points and labels
        scatter = plt.scatter(df['Brain size'], df['For drawing'], color=colors[idx % len(colors)])

        for i, name in enumerate(df['Order']):
            annotation = plt.annotate(name, (df['Brain size'][i], df['For drawing'][i]),
                                      fontsize=6, ha='center', textcoords='offset points', xytext=(0, 5))
            annotations.append(annotation)
            names.append(name)

        # Update the maximum y-axis value based on the data
        max_y_value = max(max_y_value, max(df['For drawing']))

    plt.xlabel('Brain size (cm)', fontsize=font_size)
    plt.ylabel('Gyral size (cm)\n (or hemispheric size)', fontsize=font_size)

    # Set custom legend labels and move legend to the top, centered, and slightly to the right
    #plt.legend(legend_labels, fontsize=font_size, loc='upper center', bbox_to_anchor=(0.6, 1))
    plt.legend(legend_labels, fontsize=font_size, loc='upper right')


    # Set the y-axis lower limit to 0
    plt.ylim(0, max_y_value)

    # Use the adjust_text function to optimize annotation positions
    adjust_text(annotations, names=names)

    # Save the plot as a PDF with no margins
    plt.savefig(output_pdf, format='pdf', bbox_inches='tight', pad_inches=0)

if __name__ == "__main__":
    if len(sys.argv) < 3:
        print("Usage: python script_name.py output_pdf_file input_csv_file1 input_csv_file2 ...")
        sys.exit(1)
    
    output_pdf = sys.argv[1]
    csv_files = sys.argv[2:]
    
    create_scatter_plot(csv_files, output_pdf, font_size=14)


==> brain_samples/fill_cell_citation_form.py <==
import pandas as pd
import sys

def fill_cell_citation_form(file_path):
    # Read the CSV data file
    df = pd.read_csv(file_path)

    # Remove "https://doi.org/" from 'Doi' only if it exists
    df['Doi'] = df['Doi'].apply(lambda x: x.replace("https://doi.org/", "") if "https://doi.org/" in str(x) else x)

    for index, row in df.iterrows():
        figure_number = str(row['Figure number'])
        
        # Check if 'Figure number' is empty
        #if pd.isna(row['Figure number']) or figure_number.strip() == '':
        if pd.isna(row['Figure number']) or figure_number.strip() == '' or figure_number.strip() == 'None':
            df.at[index, 'Citation format'] = f"\\cite{{{row['Doi']}}}"
        # Check if 'Figure number' contains a hyphen
        elif '-' in figure_number:
            df.at[index, 'Citation format'] = f"\\cite[sample~{figure_number}]{{{row['Doi']}}}"
        else:
            df.at[index, 'Citation format'] = f"\\cite[Fig.~{int(float(figure_number))}]{{{row['Doi']}}}"
        # rewrite to be rid of figure number
        df.at[index, 'Citation format'] = row['Doi']

    # Write the DataFrame back to the same CSV file
    df.to_csv(file_path, index=False)

if __name__ == "__main__":
    if len(sys.argv) != 2:
        print("Usage: python script_name.py input_csv_filename")
        sys.exit(1)
    
    input_csv_filename = sys.argv[1]
    fill_cell_citation_form(input_csv_filename)


==> brain_samples/fill_empty_cells.py <==
import sys
import pandas as pd

def fill_empty_cells(file_path):
    # Read the CSV data file as objects (strings)
    df = pd.read_csv(file_path, dtype=object)

    # Columns to fill
    columns_to_fill = ['Doi', 'Scale image name', 'Scale(cm)']

    # Fill the empty cells with the nearest previous value
    for col in columns_to_fill:
        df[col].fillna(method='ffill', inplace=True)

    # Special case for 'Figure number' when 'Doi' is 'www.brainmuseum.org'
    df['Figure number'] = df.apply(lambda row: '' if row['Doi'] == 'www.brainmuseum.org' else row['Figure number'], axis=1)

    # Post-process to convert strings that represent whole number floats to integers
    for col in df.columns:
        df[col] = df[col].apply(lambda x: str(int(float(x))) if isinstance(x, str) and x.replace('.', '', 1).isdigit() and float(x).is_integer() else x)
    
    df.fillna('').astype(str).to_csv(file_path, index=False)

if __name__ == "__main__":
    if len(sys.argv) != 2:
        print("Usage: python script_name.py input_csv_filename")
        sys.exit(1)
    
    input_file_path = sys.argv[1]
    fill_empty_cells(input_file_path)
#    print("Empty cells filled and CSV file updated.")


==> brain_samples/main.sh <==
#!/bin/bash

./sh_calculate_GS1.sh brains_to_calculate_GS1.csv
./sh_calculate_GS1.sh brains_with_sulci_hint.csv
./sh_calculate_GS2.sh brains_to_calculate_GS2.csv
./sh_smooth_brain_size.sh brains_smooth_brain_size.csv
./sh_smooth_brain_size.sh dimple.csv
./sh_smooth_brain_size.sh irregular.csv

python3 combine_csv_files.py template.csv combined_GS1_GS2_brains.csv brains_to_calculate_GS1.csv brains_to_calculate_GS2.csv

python3 merge.py brains_to_calculate_GS1.csv brains_to_calculate_GS1_merged.csv
python3 merge.py brains_to_calculate_GS2.csv brains_to_calculate_GS2_merged.csv
python3 merge.py combined_GS1_GS2_brains.csv combined_GS1_GS2_brains_merged.csv
python3 merge.py brains_with_sulci_hint.csv brains_with_sulci_hint_merged.csv
python3 merge.py brains_smooth_brain_size.csv brains_smooth_brain_size_merged.csv
python3 merge.py dimple.csv dimple_merged.csv
python3 merge.py irregular.csv irregular_merged.csv

python3 draw_multiple_files.py pointPerPicturePerCategary.pdf brains_to_calculate_GS1_merged.csv brains_to_calculate_GS2_merged.csv brains_with_sulci_hint_merged.csv brains_smooth_brain_size_merged.csv

#to produce sub-figs which are parts of the above figure
python3 sub1.py Fig14.pdf brains_to_calculate_GS1_merged.csv brains_to_calculate_GS2_merged.csv brains_with_sulci_hint_merged.csv brains_smooth_brain_size_merged.csv

python3 sub2.py Fig13.pdf brains_to_calculate_GS1_merged.csv brains_to_calculate_GS2_merged.csv brains_with_sulci_hint_merged.csv brains_smooth_brain_size_merged.csv

python3 sub3.py Fig15.pdf brains_to_calculate_GS1_merged.csv brains_to_calculate_GS2_merged.csv brains_with_sulci_hint_merged.csv brains_smooth_brain_size_merged.csv

#pdftops -eps pointPerPicturePerCategary.pdf pointPerPicturePerCategary.eps

#python3 combine_csv_files.py template.csv combined_all_brains.csv combined_GS1_GS2_brains_merged.csv brains_with_sulci_hint_merged.csv brains_smooth_brain_size_merged.csv
#python3 combine_csv_files.py template.csv combined_all_brains.csv brains_to_calculate_GS1.csv brains_to_calculate_GS2.csv brains_with_sulci_hint_merged.csv brains_smooth_brain_size_merged.csv

#python3 multiple_occurrences_same_species.py combined_all_brains.csv temperary.csv
#python3 multiple_occurrences_same_species_according_scientific_name.py combined_all_brains.csv temperary2.csv

python3 pyCitationAgainstBrainSizeAndGyralSize_first_half.py combined_GS1_GS2_brains_merged.csv combined_GS1_GS2_brains_merged_1.tex
python3 pyCitationAgainstBrainSizeAndGyralSize_second_half.py combined_GS1_GS2_brains_merged.csv combined_GS1_GS2_brains_merged_2.tex
python3 pyCitationAgainstBrainSizeAndGyralSize_last_half.py combined_GS1_GS2_brains_merged.csv combined_GS1_GS2_brains_merged_3.tex
python3 pyCitationAgainstBrainSizeAndGyralSize.py brains_with_sulci_hint_merged.csv brains_with_sulci_hint_merged.tex
python3 pyCitationAgainstBrainSizeAndGyralSize2.py brains_smooth_brain_size_merged.csv brains_smooth_brain_size_merged.tex
python3 pyCitationAgainstBrainSizeAndGyralSize3.py dimple_merged.csv dimple_merged.tex
python3 pyCitationAgainstBrainSizeAndGyralSize3.py irregular_merged.csv irregular_merged.tex
python3 move_generated_images_to_temperary_directory.py




==> brain_samples/measure_gyral_size_in_pixels.py <==
# Import necessary libraries
import cv2
import numpy as np
from skimage.morphology import skeletonize
from skimage import measure
from scipy.ndimage import convolve
import argparse  # Importing argparse module for command-line arguments

# Define the dilation kernel for morphological operations
DILATION_KERNEL = np.ones((5, 5), np.uint8)

# Function to recognize dark areas in the grayscale image
def recognize_dark_areas(img_gray, threshold=100):
    _, binary_mask = cv2.threshold(img_gray, threshold, 255, cv2.THRESH_BINARY_INV)  # Binary thresholding
    contours, _ = cv2.findContours(binary_mask, cv2.RETR_EXTERNAL, cv2.CHAIN_APPROX_SIMPLE)  # Find contours
    dark_areas_mask = np.zeros_like(binary_mask)  # Initialize a mask for dark areas
    for contour in contours:
        area = cv2.contourArea(contour)  # Compute the area of the contour
        if area > 50:  # If the area is larger than a threshold
            cv2.drawContours(dark_areas_mask, [contour], -1, 255, thickness=cv2.FILLED)  # Fill the area in the mask
    return dark_areas_mask  # Return the mask

# Function to recognize bright areas in the grayscale image
def recognize_bright_areas(img_gray, threshold=155):
    _, binary_mask = cv2.threshold(img_gray, threshold, 255, cv2.THRESH_BINARY)  # Binary thresholding
    contours, _ = cv2.findContours(binary_mask, cv2.RETR_EXTERNAL, cv2.CHAIN_APPROX_SIMPLE)  # Find contours
    bright_areas_mask = np.zeros_like(binary_mask)  # Initialize a mask for bright areas
    for contour in contours:
        area = cv2.contourArea(contour)  # Compute the area of the contour
        if area > 50:  # If the area is larger than a threshold
            cv2.drawContours(bright_areas_mask, [contour], -1, 255, thickness=cv2.FILLED)  # Fill the area in the mask
    return bright_areas_mask  # Return the mask

# Function to check if a point is within the bright areas mask
def is_point_in_bright_areas_mask(bright_areas_mask, x, y):
    return bright_areas_mask[y, x] != 0

# Function to check if a point is within the dark areas mask
def is_point_in_dark_areas_mask(dark_areas_mask, x, y):
    return dark_areas_mask[y, x] != 0

# Function to remove small objects (noise) from the skeleton
def remove_small_objects(skel, min_size):
    labels = measure.label(skel)  # Label connected components in the skeleton
    component_sizes = np.bincount(labels.ravel())  # Count the sizes of components
    too_small = component_sizes < min_size  # Identify components that are too small
    too_small_mask = too_small[labels]  # Create a mask for small components
    skel[too_small_mask] = 0  # Remove small components from the skeleton
    return skel

# Function to close small loops in the skeleton using morphological operations
def close_small_loops(skeleton, kernel_size=3):
    skeleton_8bit = (skeleton.astype(np.uint8) * 255)  # Convert boolean skeleton to 8-bit image
    kernel = cv2.getStructuringElement(cv2.MORPH_RECT, (kernel_size, kernel_size))  # Create a rectangular kernel
    closed = cv2.morphologyEx(skeleton_8bit, cv2.MORPH_CLOSE, kernel)  # Perform morphological closing
    return closed

# Function to remove junctions from the skeleton
def remove_junctions(skeleton):
    kernel = np.array([[1, 1, 1],
                       [1, 0, 1],
                       [1, 1, 1]], dtype=np.uint8)  # Define a kernel for convolution
    neighbors_count = convolve(skeleton.astype(np.uint8), kernel)  # Convolve the skeleton with the kernel
    junctions = (skeleton & (neighbors_count > 2))  # Identify junction points
    skeleton_cleaned = skeleton & ~junctions  # Remove junction points from the skeleton
    return skeleton_cleaned

# Function to measure gyral size in pixels
def measure_gyral_size_in_pixels(input_image_path, output_image_path, canny_lower, canny_upper, sulci_detection_threshold, bridge_detection_threshold, pruning_size=30):
    img = cv2.imread(input_image_path, 0)  # Read the input image in grayscale
    if img is None:
        raise FileNotFoundError(f"Failed to load image from {input_image_path}")  # Raise an error if image loading fails

    # Recognize dark and bright areas
    dark_areas_mask = recognize_dark_areas(img, sulci_detection_threshold)
    bright_areas_mask = recognize_bright_areas(img, bridge_detection_threshold)

    edges = cv2.Canny(img, canny_lower, canny_upper)  # Apply Canny edge detection
    edges = cv2.dilate(edges, DILATION_KERNEL, iterations=2)  # Dilate the edges

    edges[bright_areas_mask == 255] = 0  # Remove bright areas from the edges

    edges = edges.astype(bool)  # Convert edges to boolean

    skeleton = skeletonize(edges)  # Perform skeletonization
    skeleton = close_small_loops(skeleton, pruning_size)  # Close small loops
    skeleton = skeletonize(skeleton)  # Skeletonize again
    skeleton = remove_junctions(skeleton)  # Remove junctions
    skeleton = remove_small_objects(skeleton, pruning_size)  # Remove small objects

    skeleton = (skeleton * 255).astype(np.uint8)  # Convert skeleton to 8-bit image
    dist_transform = cv2.distanceTransform(cv2.bitwise_not(skeleton), cv2.DIST_L2, 3)  # Compute distance transform

    # Define regions of interest for measuring gyral size
    center_x = img.shape[1] // 2
    center_y = img.shape[0] // 2
    range_x = img.shape[1] // 3
    range_y = img.shape[0] // 3
    x_coords = np.linspace(center_x - range_x, center_x + range_x, 10)
    y_coords = np.linspace(center_y - range_y, center_y + range_y, 10)
    points = [(int(x), int(y)) for x in x_coords for y in y_coords]

    distances = []
    color_skeleton = cv2.cvtColor(skeleton, cv2.COLOR_GRAY2BGR)  # Convert skeleton to color image
    color_skeleton[skeleton == 255] = [0, 255, 0]  # Colorize the skeleton

    # Measure distances and mark points on the skeleton
    for point in points:
        if is_point_in_dark_areas_mask(dark_areas_mask, point[0], point[1]):
            continue
        if skeleton[point[1], point[0]] == 255:
            continue
        distance = dist_transform[point[1], point[0]]
        distances.append(distance)
        cv2.circle(color_skeleton, point, int(distance), (25, 25, 0), 1)  # Draw circles indicating distance
        cv2.circle(color_skeleton, point, 1, (55, 0, 55), -1)  # Mark the point

    dark_areas_mask_color = cv2.cvtColor(dark_areas_mask, cv2.COLOR_GRAY2BGR)  # Convert dark areas mask to color
    dark_areas_mask_color[dark_areas_mask == 255] = [0, 50, 0]  # Colorize dark areas

    img_color = cv2.cvtColor(img, cv2.COLOR_GRAY2BGR)  # Convert input image to color
    blended = cv2.addWeighted(img_color, 0.7, color_skeleton, 0.3, 0)  # Blend input image with skeleton
    blended = cv2.addWeighted(blended, 0.7, dark_areas_mask_color, 0.3, 0)  # Blend with dark areas mask
    cv2.imwrite(output_image_path, blended)  # Save the blended image

    average_distance = sum(distances) / len(distances) if distances else 0  # Compute average distance
    gyral_size = 4 * average_distance  # Compute gyral size

    return gyral_size  # Return the computed gyral size

# Main function to handle command-line arguments
if __name__ == "__main__":
    parser = argparse.ArgumentParser(description="Measure gyral size in pixels.")
    parser.add_argument("input_image_path", help="Path to the input brain sample image.")
    parser.add_argument("output_image_path", help="Path to save the output image.")
    parser.add_argument("--canny_lower", type=int, default=45, help="Lower threshold for Canny edge detection. Default: 45")
    parser.add_argument("--canny_upper", type=int, default=55, help="Upper threshold for Canny edge detection. Default: 55 (lower + 10)")
    parser.add_argument("--sulci_detection_threshold", type=int, default=100, help="Threshold for sulci detection. Default: 100")
    parser.add_argument("--bridge_detection_threshold", type=int, default=210, help="Threshold for bridge detection. Default: 210")
    parser.add_argument("--pruning_size", type=int, default=30, help="Pruning size for skeletonization. Default: 30")

    args = parser.parse_args()  # Parse the command-line arguments

    try:
        # Call the gyral size measurement function with provided arguments
        gyral_size = measure_gyral_size_in_pixels(args.input_image_path, args.output_image_path,
                                                   args.canny_lower, args.canny_upper,
                                                   args.sulci_detection_threshold,
                                                   args.bridge_detection_threshold,
                                                   args.pruning_size)
        print(f"The gyral size in pixels: {gyral_size}")  # Print the computed gyral size
    except FileNotFoundError as e:
        print(str(e))  # Print error message if image loading fails


==> brain_samples/measure_gyral_size_in_pixels_for_all_brains.py <==
import csv
import sys
from measure_gyral_size_in_pixels import measure_gyral_size_in_pixels

def process_images(csv_path):
    with open(csv_path, 'r') as f:
        reader = csv.DictReader(f)
        rows = list(reader)

    for row in rows:
        file_name = row['Brain image name'] + ".png"
        output_file_name = row['Brain image name'] + "_" + row['Name1'] + "_edges.png"

        # Retrieve 'Edge detection low threshold'
        canny_lower = int(float(row['Edge detection low threshold'])) if row['Edge detection low threshold'] else 45

        # Retrieve 'Edge detection high threshold'
        canny_upper = int(float(row['Edge detection high threshold'])) if row['Edge detection high threshold'] else canny_lower+10

        # Retrieve 'Sulci detection threshold'
        sulci_detection_threshold = int(float(row['Sulci detection threshold'])) if row['Sulci detection threshold'] else 100
        bridge_detection_threshold = int(float(row['Bridge detection threshold'])) if row['Bridge detection threshold'] else 210
        pruning_size = int(float(row['Prune size'])) if row['Prune size'] else 30

        gyral_size = measure_gyral_size_in_pixels(file_name, output_file_name, canny_lower, canny_upper, sulci_detection_threshold, bridge_detection_threshold, pruning_size)

        if gyral_size is not None:
            row['Gyral size in pixels'] = gyral_size
            
    with open(csv_path, 'w', newline='') as f:
        writer = csv.DictWriter(f, fieldnames=rows[0].keys())
        writer.writeheader()
        writer.writerows(rows)

if __name__ == "__main__":
    if len(sys.argv) != 2:
        print("Usage: python script_name.py input_csv_filename")
        sys.exit(1)
    
    input_csv_filename = sys.argv[1]
    process_images(input_csv_filename)
#    print("CSV file processed and updated.")


==> brain_samples/measure_scale_in_pixels.py <==
# Import necessary libraries
import cv2
import numpy as np
import sys

# Function to find the longest line in an image
def find_longest_line(image_path, output_image_path, apertureSize):
    # Load the image in grayscale
    img_gray = cv2.imread(image_path, cv2.IMREAD_GRAYSCALE)
    
    # Check if the image loading was successful
    if img_gray is None:
        print(f"Failed to load image at {image_path}", file=sys.stderr)
        return 0

    # Invert the image if the average pixel value is high
    if np.mean(img_gray) > 127:
        img_gray = cv2.bitwise_not(img_gray)

    # Apply Canny edge detection to detect edges
    edges = cv2.Canny(img_gray, 50, 100, apertureSize)

    # Apply dilation only in the y-direction to enhance vertical features
    kernel = np.array([[0, 1, 0]] * 3, np.uint8)
    edges = cv2.dilate(edges, kernel, iterations=10)

    # Find contours in the edge-detected image
    contours, _ = cv2.findContours(edges, cv2.RETR_EXTERNAL, cv2.CHAIN_APPROX_SIMPLE)

    # Check if any contours were detected
    if not contours:
        print("No edges were detected in the image.", file=sys.stderr)
        return 0

    # Find the contour with the longest horizontal span
    largest_contour = max(contours, key=lambda contour: max(point[0][0] for point in contour) - min(point[0][0] for point in contour))

    # Compute the convex hull of the largest contour
    hull = cv2.convexHull(largest_contour)

    # Find the longest horizontal distance
    max_distance = 0
    max_points = None

    # Organize points by their y-coordinate for easier analysis
    y_values = {}
    for point in hull:
        x, y = point[0]
        y_values.setdefault(y, []).append(x)

    # Iterate through y-coordinates and find the longest span
    for y, x_values in y_values.items():
        min_x = min(x_values)
        max_x = max(x_values)
        distance = max_x - min_x
        if distance > max_distance:
            max_distance = distance
            max_points = ((min_x, y), (max_x, y))

    # Load the original image
    img = cv2.imread(image_path)

    if max_points is not None:
        # Draw the longest line on the image
        cv2.line(img, max_points[0], max_points[1], (0, 0, 255), 2)
    else:
        print("No horizontal line found in the image.", file=sys.stderr)

    # Save the image with the drawn line
    cv2.imwrite(output_image_path, img)

    return max_distance  # Return the length of the longest line

# Main function to handle command-line arguments
if __name__ == "__main__":
    if len(sys.argv) < 3:
        print("Usage: python measure_scale_in_pixels.py <scale_image_path> <output_image_path> [apertureSize]")
        sys.exit(1)

    # Get command-line arguments
    image_path = sys.argv[1]
    output_image_path = sys.argv[2]
    apertureSize = int(sys.argv[3]) if len(sys.argv) > 3 else 3

    # Call the function to find the longest line and measure its length
    distance = find_longest_line(image_path, output_image_path, apertureSize)

    # Print the measured length of the longest line
    print(f"The scale has a length of {distance} pixels.")


==> brain_samples/measure_scale_in_pixels_copy.py <==
import cv2
import numpy as np
import sys

def find_longest_line(image_path, output_image_path, apertureSize):
    img_gray = cv2.imread(image_path, cv2.IMREAD_GRAYSCALE)

    if img_gray is None:
        print(f"Failed to load image at {image_path}", file=sys.stderr)
        return 0

    if np.mean(img_gray) > 127:
        img_gray = cv2.bitwise_not(img_gray)

    edges = cv2.Canny(img_gray, 50, 100, apertureSize)

    # Apply dilation only in the y-direction
    kernel = np.array([[0, 1, 0], [0, 1, 0], [0, 1, 0]], np.uint8)
    edges = cv2.dilate(edges, kernel, iterations=10)

    contours, _ = cv2.findContours(edges, cv2.RETR_EXTERNAL, cv2.CHAIN_APPROX_SIMPLE)

    if not contours:
        print("No edges were detected in the image.", file=sys.stderr)
        return 0

    largest_span = 0
    largest_contour = None
    for contour in contours:
        x_values = [point[0][0] for point in contour]
        span = max(x_values) - min(x_values)
        if span > largest_span:
            largest_span = span
            largest_contour = contour

    hull = cv2.convexHull(largest_contour)

    max_distance = 0
    max_points = None

    y_values = {}
    for point in hull:
        x, y = point[0]
        if y not in y_values:
            y_values[y] = []
        y_values[y].append(x)

    for y, x_values in y_values.items():
        min_x = min(x_values)
        max_x = max(x_values)
        distance = max_x - min_x
        if distance > max_distance:
            max_distance = distance
            max_points = ((min_x, y), (max_x, y))

    img = cv2.imread(image_path)

    if max_points is not None:
        cv2.line(img, max_points[0], max_points[1], (0, 0, 255), 2)
    else:
        print("No horizontal line found in the image.", file=sys.stderr)

    cv2.imwrite(output_image_path, img)
    #print("The length of the scale in pixels is", max_distance)


    return max_distance


if __name__ == "__main__":
    if len(sys.argv) < 3:
        print("Usage: python measure_scale_in_pixels.py <scale_image_path> <output_image_path> [apertureSize]")
        sys.exit(1)

    image_path = sys.argv[1]
    output_image_path = sys.argv[2]
    apertureSize = int(sys.argv[3]) if len(sys.argv) > 3 else 3

    distance = find_longest_line(image_path, output_image_path, apertureSize)
    print(f"The scale has a length of {distance} pixels.")


==> brain_samples/measure_scale_size_in_pixels_for_all_brains.py <==
import csv
import sys
from measure_scale_in_pixels import find_longest_line

def process_images(csv_path):
    with open(csv_path, 'r') as f:
        reader = csv.DictReader(f)
        rows = list(reader)

    # Loop through each row in the CSV file
    for row in rows:
        # Get the file name from the 'Scale image name' column and add the file extension
        file_name = row['Scale image name'] + ".png"
        output_image_path = row['Brain image name'] + "_" + row['Name1'] + "_scale.png"

        apertureSize = int(row['ApertureSize']) if 'ApertureSize' in row and row['ApertureSize'] else 3

        # Call the find_longest_line function
        max_length = find_longest_line(file_name, output_image_path, apertureSize)
        
        # Update the 'Scale in pixels' value for the row
        row['Scale in pixels'] = max_length

    # Write the updated rows back to the CSV file
    with open(csv_path, 'w', newline='') as f:
        writer = csv.DictWriter(f, fieldnames=rows[0].keys())
        writer.writeheader()
        writer.writerows(rows)

if __name__ == "__main__":
    if len(sys.argv) != 2:
        print("Usage: python script_name.py input_csv_filename")
        sys.exit(1)
    
    input_csv_filename = sys.argv[1]
    process_images(input_csv_filename)


==> brain_samples/merge.py <==
import pandas as pd
import sys

def process_csv(input_file_path, output_file_path):
    try:
        # Read the CSV data file
        df = pd.read_csv(input_file_path)
    except FileNotFoundError:
        print("Input file not found.")
        sys.exit(1)

    # Check if necessary columns exist
    required_columns = ["Name1", "Figure number", "Sample number", "Doi"]
    for col in required_columns:
        if col not in df.columns:
            print(f"Column {col} does not exist in the CSV.")
            sys.exit(1)

    # Sort the DataFrame by "Name1"
    df = df.sort_values(by="Name1")

    # Create a new 'Citation format' column based on 'Figure number' and 'Sample number'
    df['Reference'] = df.apply(
        lambda row: "\\cite[Fig.~" + str(int(row['Figure number'])) + "]{" + row['Doi'] + "}"
        if pd.notna(row['Figure number'])
        else "\\cite[\#" + str(row['Sample number']) + "]{" + row['Doi'] + "}",
        axis=1
    )
    df['Citation format'] = df['Name1'] + df['Reference']  # Combine 'Name1' and 'Reference'

    # Check and fill 'For drawing' with 'Gyral size NQ' if it exists
    if 'Gyral size NQ' in df.columns:
        df.loc[pd.notna(df['Gyral size NQ']), 'For drawing'] = df['Gyral size NQ']

    # Check and fill 'Brain size' with 'Brain size NQ' if it exists
    if 'Brain size NQ' in df.columns:
        df.loc[pd.notna(df['Brain size NQ']), 'Brain size'] = df['Brain size NQ']

    # Sort by "For drawing"
    df = df.sort_values(by="For drawing", ascending=True)

    # Save the modified df data to the specified output CSV file
    df.to_csv(output_file_path, index=False)

if __name__ == "__main__":
    if len(sys.argv) != 3:
        print("Usage: python script_name.py input_csv_filename output_csv_filename")
        sys.exit(1)

    input_csv_filename = sys.argv[1]
    output_csv_filename = sys.argv[2]

    process_csv(input_csv_filename, output_csv_filename)


==> brain_samples/merge_same_order.py <==
import pandas as pd
import sys

def process_csv(input_file_path, output_file_path):
    # Read the CSV data file
    df = pd.read_csv(input_file_path)

    # Sort the DataFrame by "Order"
    df = df.sort_values(by="Order")

    # Group by "Order" and calculate averages for the numeric columns and combine the citation
    grouped = df.groupby("Order").agg({
        'For drawing': 'mean',
        'Scientific name': 'first',
        'Brain size': 'mean',
        'Citation format': ', '.join
    }).reset_index()
    
    # Modify the 'Citation format' column to include citation format
    grouped['Citation format'] = grouped['Citation format'].apply(lambda x: "\\cite{" + x + "}")

    # Add "Order" to "Citation format" and sort by "For drawing"
    grouped['Citation format'] = grouped.apply(lambda row: f'{row["Order"]} {row["Citation format"]}', axis=1)
    grouped = grouped.sort_values(by="For drawing", ascending=True)

    # Save the modified grouped data to the specified output CSV file
    grouped.to_csv(output_file_path, index=False)

if __name__ == "__main__":
    if len(sys.argv) != 3:
        print("Usage: python script_name.py input_csv_filename output_csv_filename")
        sys.exit(1)
    
    input_csv_filename = sys.argv[1]
    output_csv_filename = sys.argv[2]
    
    process_csv(input_csv_filename, output_csv_filename)


==> brain_samples/merge_same_species.py <==
import pandas as pd
import sys

def process_csv(input_file_path, output_file_path):
    # Read the CSV data file
    df = pd.read_csv(input_file_path)

    # Convert "Name1" to lowercase and sort the DataFrame
    #df['Name1'] = df['Name1'].str.lower()
    #df['Name1'] = df['Name1'].str.title()
    df = df.sort_values(by="Name1")

    # Group by "Name1" and calculate averages for the numeric columns and combine the citation
    # Notice that 'For drawing' is only included once since it was repeated in your original code
    grouped = df.groupby("Name1").agg({
        'For drawing': 'mean',
        'Order': 'first',
        'Scientific name': 'first',
        'Brain size': 'mean',
        'Citation format': ', '.join
    }).reset_index()
    
    # Modify the 'Citation format' column to include citation format
    grouped['Citation format'] = grouped['Citation format'].apply(lambda x: "\\cite{" + x + "}")

    # Add "Name1" to "Citation format" and sort by "For drawing"
    grouped['Citation format'] = grouped.apply(lambda row: f'{row["Name1"]} {row["Citation format"]}', axis=1)
    grouped = grouped.sort_values(by="For drawing", ascending=True)

    # Save the modified grouped data to the specified output CSV file
    grouped.to_csv(output_file_path, index=False)

if __name__ == "__main__":
    if len(sys.argv) != 3:
        print("Usage: python script_name.py input_csv_filename output_csv_filename")
        sys.exit(1)
    
    input_csv_filename = sys.argv[1]
    output_csv_filename = sys.argv[2]
    
    process_csv(input_csv_filename, output_csv_filename)


==> brain_samples/move_generated_images_to_temperary_directory.py <==
import os
import csv
import shutil

def main():
    # Print the current working directory for debugging
    print(f"Current working directory: {os.getcwd()}")

    # Step 1: List all CSV and image files in the current directory
    csv_files = [f for f in os.listdir() if f.endswith('.csv')]
    image_files = [f for f in os.listdir() if f.endswith(('.jpg', '.png', '.jpeg', '.gif', '.bmp'))]

    # Create a temporary directory if it doesn't exist
    temp_dir = 'temperary_directory'
    if not os.path.exists(temp_dir):
        os.mkdir(temp_dir)

    # Step 2: Read each CSV file and collect mentioned image names
    mentioned_image_names = set()
    for csv_file in csv_files:
        with open(csv_file, 'r') as f:
            csv_reader = csv.reader(f)
            mentioned_image_names.update(item for row in csv_reader for item in row)

    # Step 3: Move images not mentioned in CSV to the temporary directory
    for image_file in image_files:
        image_name_without_extension = os.path.splitext(image_file)[0]
        if image_name_without_extension not in mentioned_image_names:
            image_path = os.path.join(os.getcwd(), image_file)  # Full path to image
            temp_image_path = os.path.join(temp_dir, image_file)  # Target path in temp directory
            if os.path.exists(image_path):
                # Move the image to the temporary directory
                shutil.move(image_path, temp_image_path)
                #print(f"Moved {image_file} to {temp_dir}")

if __name__ == "__main__":
    main()


==> brain_samples/multiple_occurrences_same_species.py <==
import pandas as pd
import sys

def filter_and_save(input_csv_filename, output_csv_filename):
    # Read the CSV data file
    df = pd.read_csv(input_csv_filename)

    # Convert "Name1" to lowercase
    df['Name1'] = df['Name1'].str.lower()

    # Group by "Name1" and calculate the count
    name_counts = df['Name1'].value_counts()

    # Filter rows where there are more than one occurrences of the same Name1
    df_filtered = df[df['Name1'].isin(name_counts[name_counts > 1].index)]

    # Sort the filtered DataFrame by the "Name1" column
    df_filtered = df_filtered.sort_values(by="Name1")

    # Select specific columns
    selected_columns = ['Name1','For drawing', 'GS1', 'GS2', 'Brain size', 'Citation format']
    df_selected = df_filtered[selected_columns]

    # Save the filtered DataFrame to the specified output CSV file
    df_selected.to_csv(output_csv_filename, index=False)

if __name__ == "__main__":
    if len(sys.argv) != 3:
        print("Usage: python script_name.py input_csv_filename output_csv_filename")
        sys.exit(1)
    
    input_csv_filename = sys.argv[1]
    output_csv_filename = sys.argv[2]
    filter_and_save(input_csv_filename, output_csv_filename)


==> brain_samples/multiple_occurrences_same_species_according_scientific_name.py <==
import pandas as pd
import sys

def filter_and_save(input_csv_filename, output_csv_filename):
    # Read the CSV data file
    df = pd.read_csv(input_csv_filename)

    # Convert "Name1" to lowercase
    #df['Name1'] = df['Name1'].str.lower()

    # Group by "Name1" and calculate the count
    name_counts = df['Scientific name'].value_counts()

    # Filter rows where there are more than one occurrences of the same Name1
    df_filtered = df[df['Scientific name'].isin(name_counts[name_counts > 1].index)]

    # Sort the filtered DataFrame by the "Name1" column
    df_filtered = df_filtered.sort_values(by="Scientific name")

    # Select specific columns
    selected_columns = ['Name1','For drawing', 'GS1', 'GS2', 'Brain size', 'Citation format', 'Scientific name']
    df_selected = df_filtered[selected_columns]

    # Save the filtered DataFrame to the specified output CSV file
    df_selected.to_csv(output_csv_filename, index=False)

if __name__ == "__main__":
    if len(sys.argv) != 3:
        print("Usage: python script_name.py input_csv_filename output_csv_filename")
        sys.exit(1)
    
    input_csv_filename = sys.argv[1]
    output_csv_filename = sys.argv[2]
    filter_and_save(input_csv_filename, output_csv_filename)


==> brain_samples/pyCitationAgainstBrainSizeAndGyralSize.py <==
import pandas as pd
import numpy as np
import sys

# Check if the correct number of arguments are provided
if len(sys.argv) != 3:
    print("Usage: python script.py <input_file.csv> <output_file.tex>")
    sys.exit(1)

# Read the input and output file paths from command-line arguments
input_file = sys.argv[1]
output_file = sys.argv[2]

# Read the CSV file into a DataFrame
csv_file = pd.read_csv(input_file)

# Create a new DataFrame with the required columns
latex_table_data = csv_file[["For drawing", "Citation format", "Brain size", "Order", "Scientific name"]].copy()

# Divide the "For drawing" column into bins of width 0.1 starting from 0
bins = np.arange(0, latex_table_data['For drawing'].max() + 0.1, 0.1)
latex_table_data['For drawing'] = pd.cut(latex_table_data['For drawing'], bins=bins)

# Sort by "For drawing" and "Brain size" in ascending order
latex_table_data.sort_values(by=['For drawing', 'Brain size'], ascending=[True, True], inplace=True)

# Define LaTeX table header
latex_table = "\\begin{tabular}{c|lllc}\n"
latex_table += "\\hline\n"  # Append the horizontal line here
latex_table += "\\textbf{Drawn size (cm)} & \\textbf{Common name} & \\textbf{Species name} & \\textbf{Order} & \\textbf{Brain size (cm)} \\\\\n\\hline\n"  # Add another horizontal line after the header

# Track the last bin value to avoid repetitions
last_bin_value = None

# Add rows to the LaTeX table
for index, row in latex_table_data.iterrows():
    bin_value = row['For drawing']
    brain_size = f"{row['Brain size']:.2g}"  # Format "Brain size" with one decimal digit
    brain_size_numeric = float(brain_size)  # Convert brain_size to a floating-point number
    if brain_size_numeric < 10 and brain_size_numeric == int(brain_size_numeric):
        brain_size = f"{row['Brain size']:.1f}"
    if bin_value != last_bin_value:
        latex_table += "\\hline\n"  # Add a horizontal line above the row if the bin value is new
        # Format bin value as "0.5--0.6"
        bin_value = f"{bin_value.left:.1f}--{bin_value.right:.1f}"
    else:
        bin_value = ''  # Leave the cell empty if the bin value is the same as the previous one
    last_bin_value = row['For drawing']
    latex_table += f"{bin_value} & {row['Citation format']}& {{\\it {row['Scientific name']} }}& {row['Order']} & {brain_size} \\\\\n"
    #latex_table += f"{bin_value} & {row['Citation format']}& \{\\it {row['Scientific name']} \}& {row['Order']} & {brain_size} \\\\\n"

# Close the LaTeX tabular environment
latex_table += "\\hline"
latex_table += "\\end{tabular}"

# Write the LaTeX table to the output file
with open(output_file, 'w') as file:
    file.write(latex_table)

print(f"LaTeX table has been written to {output_file}")


==> brain_samples/pyCitationAgainstBrainSizeAndGyralSize2.py <==
import pandas as pd
import numpy as np
import sys

# Check if the correct number of arguments are provided
if len(sys.argv) != 3:
    print("Usage: python script.py <input_file.csv> <output_file.tex>")
    sys.exit(1)

# Read the input and output file paths from command-line arguments
input_file = sys.argv[1]
output_file = sys.argv[2]

# Read the CSV file into a DataFrame
csv_file = pd.read_csv(input_file)

# Create a new DataFrame with the required columns
latex_table_data = csv_file[["For drawing", "Citation format", "Brain size", "Order", "Scientific name"]].copy()

# Divide the "For drawing" column into bins of width 0.1 starting from 0
bins = np.arange(0, latex_table_data['For drawing'].max() + 0.1, 0.1)
latex_table_data['For drawing'] = pd.cut(latex_table_data['For drawing'], bins=bins)

# Sort by "For drawing" and "Brain size" in ascending order
latex_table_data.sort_values(by=['For drawing', 'Brain size'], ascending=[True, True], inplace=True)

# Define LaTeX table header
latex_table = "\\begin{tabular}{c|lllc}\n"
latex_table += "\\hline\n"  # Append the horizontal line here
latex_table += "\\textbf{Hemisphere size (cm)} & \\textbf{Common name} & \\textbf{Species name} & \\textbf{Order} & \\textbf{Brain size (cm)} \\\\\n\\hline\n"  # Add another horizontal line after the header

# Track the last bin value to avoid repetitions
last_bin_value = None

# Add rows to the LaTeX table
for index, row in latex_table_data.iterrows():
    bin_value = row['For drawing']
    brain_size = f"{row['Brain size']:.2g}"  # Format "Brain size" with one decimal digit
    brain_size_numeric = float(brain_size)  # Convert brain_size to a floating-point number
    if brain_size_numeric < 10 and brain_size_numeric == int(brain_size_numeric):
        brain_size = f"{row['Brain size']:.1f}"
    if bin_value != last_bin_value:
        latex_table += "\\hline\n"  # Add a horizontal line above the row if the bin value is new
        # Format bin value as "0.5--0.6"
        bin_value = f"{bin_value.left:.1f}--{bin_value.right:.1f}"
    else:
        bin_value = ''  # Leave the cell empty if the bin value is the same as the previous one
    last_bin_value = row['For drawing']
    latex_table += f"{bin_value} & {row['Citation format']}& {{\\it {row['Scientific name']} }}& {row['Order']} & {brain_size} \\\\\n"
    #latex_table += f"{bin_value} & {row['Citation format']}& {row['Scientific name']} & {row['Order']} & {brain_size} \\\\\n"

# Close the LaTeX tabular environment
latex_table += "\\hline"
latex_table += "\\end{tabular}"

# Write the LaTeX table to the output file
with open(output_file, 'w') as file:
    file.write(latex_table)

print(f"LaTeX table has been written to {output_file}")


==> brain_samples/pyCitationAgainstBrainSizeAndGyralSize3.py <==
import pandas as pd
import numpy as np
import sys

# Check if the correct number of arguments are provided
if len(sys.argv) != 3:
    print("Usage: python script.py <input_file.csv> <output_file.tex>")
    sys.exit(1)

# Read the input and output file paths from command-line arguments
input_file = sys.argv[1]
output_file = sys.argv[2]

# Read the CSV file into a DataFrame
csv_file = pd.read_csv(input_file)

# Create a new DataFrame with the required columns
latex_table_data = csv_file[["For drawing", "Citation format", "Brain size", "Order", "Scientific name"]].copy()

# Divide the "For drawing" column into bins of width 0.1 starting from 0
bins = np.arange(0, latex_table_data['For drawing'].max() + 0.1, 0.1)
latex_table_data['For drawing'] = pd.cut(latex_table_data['For drawing'], bins=bins)

# Sort by "For drawing" and "Brain size" in ascending order
latex_table_data.sort_values(by=['For drawing', 'Brain size'], ascending=[True, True], inplace=True)

# Define LaTeX table header
#latex_table = "\\begin{tabular}{cccc}\n"
latex_table = "\\begin{tabular}{lllc}\n"
latex_table += "\\hline\n"  # Append the horizontal line here
latex_table += " \\textbf{Common name} & \\textbf{Species name} & \\textbf{Order} & \\textbf{Brain size (cm)} \\\\\n\\hline\n"  # Add another horizontal line after the header

# Track the last bin value to avoid repetitions
last_bin_value = None

# Add rows to the LaTeX table
for index, row in latex_table_data.iterrows():
    bin_value = row['For drawing']
    brain_size = f"{row['Brain size']:.2g}"  # Format "Brain size" with one decimal digit
    brain_size_numeric = float(brain_size)  # Convert brain_size to a floating-point number
    if brain_size_numeric < 10 and brain_size_numeric == int(brain_size_numeric):
        brain_size = f"{row['Brain size']:.1f}"
    if bin_value != last_bin_value:
        #latex_table += "\\hline\n"  # Add a horizontal line above the row if the bin value is new
        # Format bin value as "0.5--0.6"
        bin_value = f"{bin_value.left:.1f}--{bin_value.right:.1f}"
    else:
        bin_value = ''  # Leave the cell empty if the bin value is the same as the previous one
    last_bin_value = row['For drawing']
    latex_table += f"{row['Citation format']}& {{\\it {row['Scientific name']} }}& {row['Order']} & {brain_size} \\\\\n"
    #latex_table += f"{row['Citation format']}& {row['Scientific name']} & {row['Order']} & {brain_size} \\\\\n"

# Close the LaTeX tabular environment
latex_table += "\\hline"
latex_table += "\\end{tabular}"

# Write the LaTeX table to the output file
with open(output_file, 'w') as file:
    file.write(latex_table)

print(f"LaTeX table has been written to {output_file}")


==> brain_samples/pyCitationAgainstBrainSizeAndGyralSize_first_half.py <==
import pandas as pd
import numpy as np
import sys

# Check if the correct number of arguments are provided
if len(sys.argv) != 3:
    print("Usage: python script.py <input_file.csv> <output_file.tex>")
    sys.exit(1)

# Read the input and output file paths from command-line arguments
input_file = sys.argv[1]
output_file = sys.argv[2]

# Read the CSV file into a DataFrame
csv_file = pd.read_csv(input_file)

# Create a new DataFrame with the required columns
latex_table_data = csv_file[["For drawing", "Citation format", "Brain size", "Order", "Scientific name", "Method"]].copy()

# Divide the "For drawing" column into bins of width 0.1 starting from 0
bins = np.arange(0, latex_table_data['For drawing'].max() + 0.1, 0.1)
latex_table_data['For drawing'] = pd.cut(latex_table_data['For drawing'], bins=bins)

# Sort by "For drawing" and "Brain size" in ascending order
latex_table_data.sort_values(by=['For drawing', 'Brain size'], ascending=[True, True], inplace=True)

# Define LaTeX table header
latex_table = "\\begin{tabular}{c|lllcc}\n"
latex_table += "\\hline\n"  # Append the horizontal line here
latex_table += "\\textbf{Gyral size (cm)} & \\textbf{Common name} & \\textbf{Species name} & \\textbf{Order} & \\textbf{Brain size (cm)} & \\textbf{Method} \\\\\n\\hline\n"  # Add another horizontal line after the header

# Track the last bin value to avoid repetitions
last_bin_value = None

# Add rows to the LaTeX table
for index, row in latex_table_data.iterrows():
    bin_value = row['For drawing']
    if bin_value.right < 0.7:  # Check if the right value of the interval is less than 0.7
        brain_size = f"{row['Brain size']:.2g}"  # Format "Brain size" with one decimal digit
        brain_size_numeric = float(brain_size)  # Convert brain_size to a floating-point number
        if brain_size_numeric < 10 and brain_size_numeric == int(brain_size_numeric):
            brain_size = f"{row['Brain size']:.1f}"
        if bin_value != last_bin_value:
            latex_table += "\\hline\n"  # Add a horizontal line above the row if the bin value is new
            # Format bin value as "0.5--0.6"
            bin_value = f"{bin_value.left:.1f}--{bin_value.right:.1f}"
        else:
            bin_value = ''  # Leave the cell empty if the bin value is the same as the previous one
        last_bin_value = row['For drawing']
        latex_table += f"{bin_value} & {row['Citation format']}& {{\\it {row['Scientific name']} }}& {row['Order']} & {brain_size}& {int(row['Method'])} \\\\\n"
        #latex_table += f"{bin_value} & {row['Citation format']}& \{\\it {row['Scientific name']} \}& {row['Order']} & {brain_size} \\\\\n"

# Close the LaTeX tabular environment
latex_table += "\\hline"
latex_table += "\\end{tabular}"

# Write the LaTeX table to the output file
with open(output_file, 'w') as file:
    file.write(latex_table)

print(f"LaTeX table has been written to {output_file}")


==> brain_samples/pyCitationAgainstBrainSizeAndGyralSize_first_half_no_method.py <==
import pandas as pd
import numpy as np
import sys

# Check if the correct number of arguments are provided
if len(sys.argv) != 3:
    print("Usage: python script.py <input_file.csv> <output_file.tex>")
    sys.exit(1)

# Read the input and output file paths from command-line arguments
input_file = sys.argv[1]
output_file = sys.argv[2]

# Read the CSV file into a DataFrame
csv_file = pd.read_csv(input_file)

# Create a new DataFrame with the required columns
latex_table_data = csv_file[["For drawing", "Citation format", "Brain size", "Order", "Scientific name"]].copy()

# Divide the "For drawing" column into bins of width 0.1 starting from 0
bins = np.arange(0, latex_table_data['For drawing'].max() + 0.1, 0.1)
latex_table_data['For drawing'] = pd.cut(latex_table_data['For drawing'], bins=bins)

# Sort by "For drawing" and "Brain size" in ascending order
latex_table_data.sort_values(by=['For drawing', 'Brain size'], ascending=[True, True], inplace=True)

# Define LaTeX table header
latex_table = "\\begin{tabular}{c|lllc}\n"
latex_table += "\\hline\n"  # Append the horizontal line here
latex_table += "\\textbf{Gyral size (cm)} & \\textbf{Common name} & \\textbf{Species name} & \\textbf{Order} & \\textbf{Brain size (cm)} \\\\\n\\hline\n"  # Add another horizontal line after the header

# Track the last bin value to avoid repetitions
last_bin_value = None

# Add rows to the LaTeX table
for index, row in latex_table_data.iterrows():
    bin_value = row['For drawing']
    if bin_value.right < 0.7:  # Check if the right value of the interval is less than 0.7
        brain_size = f"{row['Brain size']:.2g}"  # Format "Brain size" with one decimal digit
        brain_size_numeric = float(brain_size)  # Convert brain_size to a floating-point number
        if brain_size_numeric < 10 and brain_size_numeric == int(brain_size_numeric):
            brain_size = f"{row['Brain size']:.1f}"
        if bin_value != last_bin_value:
            latex_table += "\\hline\n"  # Add a horizontal line above the row if the bin value is new
            # Format bin value as "0.5--0.6"
            bin_value = f"{bin_value.left:.1f}--{bin_value.right:.1f}"
        else:
            bin_value = ''  # Leave the cell empty if the bin value is the same as the previous one
        last_bin_value = row['For drawing']
        latex_table += f"{bin_value} & {row['Citation format']}& {{\\it {row['Scientific name']} }}& {row['Order']} & {brain_size} \\\\\n"
        #latex_table += f"{bin_value} & {row['Citation format']}& \{\\it {row['Scientific name']} \}& {row['Order']} & {brain_size} \\\\\n"

# Close the LaTeX tabular environment
latex_table += "\\hline"
latex_table += "\\end{tabular}"

# Write the LaTeX table to the output file
with open(output_file, 'w') as file:
    file.write(latex_table)

print(f"LaTeX table has been written to {output_file}")


==> brain_samples/pyCitationAgainstBrainSizeAndGyralSize_last_half.py <==
import pandas as pd
import numpy as np
import sys

# Check if the correct number of arguments are provided
if len(sys.argv) != 3:
    print("Usage: python script.py <input_file.csv> <output_file.tex>")
    sys.exit(1)

# Read the input and output file paths from command-line arguments
input_file = sys.argv[1]
output_file = sys.argv[2]

# Read the CSV file into a DataFrame
csv_file = pd.read_csv(input_file)

# Create a new DataFrame with the required columns
latex_table_data = csv_file[["For drawing", "Citation format", "Brain size", "Order", "Scientific name", "Method"]].copy()

# Divide the "For drawing" column into bins of width 0.1 starting from 0
bins = np.arange(0, latex_table_data['For drawing'].max() + 0.1, 0.1)
latex_table_data['For drawing'] = pd.cut(latex_table_data['For drawing'], bins=bins)

# Sort by "For drawing" and "Brain size" in ascending order
latex_table_data.sort_values(by=['For drawing', 'Brain size'], ascending=[True, True], inplace=True)

# Define LaTeX table header
latex_table = "\\begin{tabular}{c|lllcc}\n"
latex_table += "\\hline\n"  # Append the horizontal line here
latex_table += "\\textbf{Gyral size (cm)} & \\textbf{Common name} & \\textbf{Species name} & \\textbf{Order} & \\textbf{Brain size (cm)} & \\textbf{Method} \\\\\n\\hline\n"  # Add another horizontal line after the header

# Track the last bin value to avoid repetitions
last_bin_value = None

# Add rows to the LaTeX table
for index, row in latex_table_data.iterrows():
    bin_value = row['For drawing']
    if bin_value.right >= 0.9:  # Check if the right value of the interval is less than 0.7
        brain_size = f"{row['Brain size']:.2g}"  # Format "Brain size" with one decimal digit
        brain_size_numeric = float(brain_size)  # Convert brain_size to a floating-point number
        if brain_size_numeric < 10 and brain_size_numeric == int(brain_size_numeric):
            brain_size = f"{row['Brain size']:.1f}"
        if bin_value != last_bin_value:
            latex_table += "\\hline\n"  # Add a horizontal line above the row if the bin value is new
            # Format bin value as "0.5--0.6"
            bin_value = f"{bin_value.left:.1f}--{bin_value.right:.1f}"
        else:
            bin_value = ''  # Leave the cell empty if the bin value is the same as the previous one
        last_bin_value = row['For drawing']
        latex_table += f"{bin_value} & {row['Citation format']}& {{\\it {row['Scientific name']} }}& {row['Order']} & {brain_size}& {int(row['Method'])} \\\\\n"
        #latex_table += f"{bin_value} & {row['Citation format']}& \{\\it {row['Scientific name']} \}& {row['Order']} & {brain_size} \\\\\n"

# Close the LaTeX tabular environment
latex_table += "\\hline"
latex_table += "\\end{tabular}"

# Write the LaTeX table to the output file
with open(output_file, 'w') as file:
    file.write(latex_table)

print(f"LaTeX table has been written to {output_file}")


==> brain_samples/pyCitationAgainstBrainSizeAndGyralSize_last_half_no_method.py <==
import pandas as pd
import numpy as np
import sys

# Check if the correct number of arguments are provided
if len(sys.argv) != 3:
    print("Usage: python script.py <input_file.csv> <output_file.tex>")
    sys.exit(1)

# Read the input and output file paths from command-line arguments
input_file = sys.argv[1]
output_file = sys.argv[2]

# Read the CSV file into a DataFrame
csv_file = pd.read_csv(input_file)

# Create a new DataFrame with the required columns
latex_table_data = csv_file[["For drawing", "Citation format", "Brain size", "Order", "Scientific name"]].copy()

# Divide the "For drawing" column into bins of width 0.1 starting from 0
bins = np.arange(0, latex_table_data['For drawing'].max() + 0.1, 0.1)
latex_table_data['For drawing'] = pd.cut(latex_table_data['For drawing'], bins=bins)

# Sort by "For drawing" and "Brain size" in ascending order
latex_table_data.sort_values(by=['For drawing', 'Brain size'], ascending=[True, True], inplace=True)

# Define LaTeX table header
latex_table = "\\begin{tabular}{c|lllc}\n"
latex_table += "\\hline\n"  # Append the horizontal line here
latex_table += "\\textbf{Gyral size (cm)} & \\textbf{Common name} & \\textbf{Species name} & \\textbf{Order} & \\textbf{Brain size (cm)} \\\\\n\\hline\n"  # Add another horizontal line after the header

# Track the last bin value to avoid repetitions
last_bin_value = None

# Add rows to the LaTeX table
for index, row in latex_table_data.iterrows():
    bin_value = row['For drawing']
    if bin_value.right >= 0.9:  # Check if the right value of the interval is less than 0.7
        brain_size = f"{row['Brain size']:.2g}"  # Format "Brain size" with one decimal digit
        brain_size_numeric = float(brain_size)  # Convert brain_size to a floating-point number
        if brain_size_numeric < 10 and brain_size_numeric == int(brain_size_numeric):
            brain_size = f"{row['Brain size']:.1f}"
        if bin_value != last_bin_value:
            latex_table += "\\hline\n"  # Add a horizontal line above the row if the bin value is new
            # Format bin value as "0.5--0.6"
            bin_value = f"{bin_value.left:.1f}--{bin_value.right:.1f}"
        else:
            bin_value = ''  # Leave the cell empty if the bin value is the same as the previous one
        last_bin_value = row['For drawing']
        latex_table += f"{bin_value} & {row['Citation format']}& {{\\it {row['Scientific name']} }}& {row['Order']} & {brain_size} \\\\\n"
        #latex_table += f"{bin_value} & {row['Citation format']}& \{\\it {row['Scientific name']} \}& {row['Order']} & {brain_size} \\\\\n"

# Close the LaTeX tabular environment
latex_table += "\\hline"
latex_table += "\\end{tabular}"

# Write the LaTeX table to the output file
with open(output_file, 'w') as file:
    file.write(latex_table)

print(f"LaTeX table has been written to {output_file}")


==> brain_samples/pyCitationAgainstBrainSizeAndGyralSize_second_half.py <==
import pandas as pd
import numpy as np
import sys

# Check if the correct number of arguments are provided
if len(sys.argv) != 3:
    print("Usage: python script.py <input_file.csv> <output_file.tex>")
    sys.exit(1)

# Read the input and output file paths from command-line arguments
input_file = sys.argv[1]
output_file = sys.argv[2]

# Read the CSV file into a DataFrame
csv_file = pd.read_csv(input_file)

# Create a new DataFrame with the required columns
latex_table_data = csv_file[["For drawing", "Citation format", "Brain size", "Order", "Scientific name", "Method"]].copy()

# Divide the "For drawing" column into bins of width 0.1 starting from 0
bins = np.arange(0, latex_table_data['For drawing'].max() + 0.1, 0.1)
latex_table_data['For drawing'] = pd.cut(latex_table_data['For drawing'], bins=bins)

# Sort by "For drawing" and "Brain size" in ascending order
latex_table_data.sort_values(by=['For drawing', 'Brain size'], ascending=[True, True], inplace=True)

# Define LaTeX table header
latex_table = "\\begin{tabular}{c|lllcc}\n"
latex_table += "\\hline\n"  # Append the horizontal line here
latex_table += "\\textbf{Gyral size (cm)} & \\textbf{Common name} & \\textbf{Species name} & \\textbf{Order} & \\textbf{Brain size (cm)} & \\textbf{Method} \\\\\n\\hline\n"  # Add another horizontal line after the header

# Track the last bin value to avoid repetitions
last_bin_value = None

# Add rows to the LaTeX table
for index, row in latex_table_data.iterrows():
    bin_value = row['For drawing']
    if 0.9>bin_value.right >= 0.7:  # Check if the right value of the interval is less than 0.7
        brain_size = f"{row['Brain size']:.2g}"  # Format "Brain size" with one decimal digit
        brain_size_numeric = float(brain_size)  # Convert brain_size to a floating-point number
        if brain_size_numeric < 10 and brain_size_numeric == int(brain_size_numeric):
            brain_size = f"{row['Brain size']:.1f}"
        if bin_value != last_bin_value:
            latex_table += "\\hline\n"  # Add a horizontal line above the row if the bin value is new
            # Format bin value as "0.5--0.6"
            bin_value = f"{bin_value.left:.1f}--{bin_value.right:.1f}"
        else:
            bin_value = ''  # Leave the cell empty if the bin value is the same as the previous one
        last_bin_value = row['For drawing']
        latex_table += f"{bin_value} & {row['Citation format']}& {{\\it {row['Scientific name']} }}& {row['Order']} & {brain_size}& {int(row['Method'])} \\\\\n"
        #latex_table += f"{bin_value} & {row['Citation format']}& \{\\it {row['Scientific name']} \}& {row['Order']} & {brain_size} \\\\\n"

# Close the LaTeX tabular environment
latex_table += "\\hline"
latex_table += "\\end{tabular}"

# Write the LaTeX table to the output file
with open(output_file, 'w') as file:
    file.write(latex_table)

print(f"LaTeX table has been written to {output_file}")


==> brain_samples/pyCitationAgainstBrainSizeAndGyralSize_second_half_no_method.py <==
import pandas as pd
import numpy as np
import sys

# Check if the correct number of arguments are provided
if len(sys.argv) != 3:
    print("Usage: python script.py <input_file.csv> <output_file.tex>")
    sys.exit(1)

# Read the input and output file paths from command-line arguments
input_file = sys.argv[1]
output_file = sys.argv[2]

# Read the CSV file into a DataFrame
csv_file = pd.read_csv(input_file)

# Create a new DataFrame with the required columns
latex_table_data = csv_file[["For drawing", "Citation format", "Brain size", "Order", "Scientific name"]].copy()

# Divide the "For drawing" column into bins of width 0.1 starting from 0
bins = np.arange(0, latex_table_data['For drawing'].max() + 0.1, 0.1)
latex_table_data['For drawing'] = pd.cut(latex_table_data['For drawing'], bins=bins)

# Sort by "For drawing" and "Brain size" in ascending order
latex_table_data.sort_values(by=['For drawing', 'Brain size'], ascending=[True, True], inplace=True)

# Define LaTeX table header
latex_table = "\\begin{tabular}{c|lllc}\n"
latex_table += "\\hline\n"  # Append the horizontal line here
latex_table += "\\textbf{Gyral size (cm)} & \\textbf{Common name} & \\textbf{Species name} & \\textbf{Order} & \\textbf{Brain size (cm)} \\\\\n\\hline\n"  # Add another horizontal line after the header

# Track the last bin value to avoid repetitions
last_bin_value = None

# Add rows to the LaTeX table
for index, row in latex_table_data.iterrows():
    bin_value = row['For drawing']
    if 0.9>bin_value.right >= 0.7:  # Check if the right value of the interval is less than 0.7
        brain_size = f"{row['Brain size']:.2g}"  # Format "Brain size" with one decimal digit
        brain_size_numeric = float(brain_size)  # Convert brain_size to a floating-point number
        if brain_size_numeric < 10 and brain_size_numeric == int(brain_size_numeric):
            brain_size = f"{row['Brain size']:.1f}"
        if bin_value != last_bin_value:
            latex_table += "\\hline\n"  # Add a horizontal line above the row if the bin value is new
            # Format bin value as "0.5--0.6"
            bin_value = f"{bin_value.left:.1f}--{bin_value.right:.1f}"
        else:
            bin_value = ''  # Leave the cell empty if the bin value is the same as the previous one
        last_bin_value = row['For drawing']
        latex_table += f"{bin_value} & {row['Citation format']}& {{\\it {row['Scientific name']} }}& {row['Order']} & {brain_size} \\\\\n"
        #latex_table += f"{bin_value} & {row['Citation format']}& \{\\it {row['Scientific name']} \}& {row['Order']} & {brain_size} \\\\\n"

# Close the LaTeX tabular environment
latex_table += "\\hline"
latex_table += "\\end{tabular}"

# Write the LaTeX table to the output file
with open(output_file, 'w') as file:
    file.write(latex_table)

print(f"LaTeX table has been written to {output_file}")


==> brain_samples/pyGyralSpecies_Brain_size.py <==
import csv
import sys
import math

# Check for correct number of command-line arguments
if len(sys.argv) != 3:
    print("Usage: python script.py input_csv_file output_tex_file")
    sys.exit(1)

input_csv_file = sys.argv[1]
output_tex_file = sys.argv[2]

# Initialize bins
bins = {}
bin_width = 0.1

# Open the input CSV file
with open(input_csv_file, 'r') as csv_file:
    csv_reader = csv.reader(csv_file)
    
    # Skip the header row
    next(csv_reader)
    
    # Process each row
    for row in csv_reader:
        drawing = float(row[1])
        bin_index = math.floor(drawing / bin_width)
        
        if bin_index not in bins:
            bins[bin_index] = []
        
        bins[bin_index].append(row)

# Initialize LaTeX table string
latex_table = "\\begin{tabular}{|c|c|c|c|}\n"
latex_table += "\\hline\n"
latex_table += "Bin & For Drawing & Citation Format & Brain Size \\\\\n"
latex_table += "\\hline\n"

# Process bins
for bin_index, bin_data in bins.items():
    bin_label = f"{bin_index * bin_width:.1f} - {(bin_index + 1) * bin_width:.1f}"
    
    # Append a row for each entry in the bin
    for row in bin_data:
        drawing = row[1]
        citation_format = row[3]
        brain_size = row[2]
        
        # Append row data to LaTeX table
        latex_table += f"{bin_label} & {drawing} & {citation_format} & {brain_size} \\\\\n"
        latex_table += "\\hline\n"

# End the LaTeX table
latex_table += "\\end{tabular}"

# Write the LaTeX table to the output file
with open(output_tex_file, 'w') as tex_file:
    tex_file.write(latex_table)

print("LaTeX table has been written to", output_tex_file)


==> brain_samples/search_string_in_python_files.py <==
import os
import glob

# Directory to search for Python files (current directory in this case)
directory_to_search = os.getcwd()

# String to search for in Python files
search_string = "draw_multiple_files"
#search_string = "pointPerPicturePerCategary"

# Function to search for the string in a file
def search_string_in_file(file_path, search_string):
    try:
        with open(file_path, 'r') as file:
            for line_number, line in enumerate(file, start=1):
                if search_string in line:
                    print(f"Found '{search_string}' in {file_path} at line {line_number}:")
                    print(line.strip())
    except Exception as e:
        print(f"Error while processing {file_path}: {str(e)}")

# Find all Python files in the directory
python_files = glob.glob(os.path.join(directory_to_search, "*.sh"))

# Iterate through the Python files and search for the string
for python_file in python_files:
    search_string_in_file(python_file, search_string)



==> brain_samples/set_citation_form1.py <==
import pandas as pd
import sys

def process_csv(input_file_path, output_file_path):
    # Read the CSV data file
    df = pd.read_csv(input_file_path)

    # Modify the 'Citation format' column to include citation format
    def citation_format(row):
        figure_number = str(row['Figure number']) if pd.notnull(row['Figure number']) else ''
        doi = str(row['Doi']) if pd.notnull(row['Doi']) else ''
        return str(row['Name1']) + "\\cite[Fig.~" + figure_number + "]{" + doi + "}"

    df['Citation format'] = df.apply(citation_format, axis=1)

    # Sort by a column that exists in the DataFrame (update this as needed)
    sort_column = "For drawing" if "For drawing" in df.columns else "Name1" # Change "Name1" to another column if needed
    df = df.sort_values(by=sort_column, ascending=True)

    # Save the modified data to the specified output CSV file
    df.to_csv(output_file_path, index=False)

if __name__ == "__main__":
    if len(sys.argv) != 3:
        print("Usage: python script_name.py input_csv_filename output_csv_filename")
        sys.exit(1)
    
    input_csv_filename = sys.argv[1]
    output_csv_filename = sys.argv[2]
    
    process_csv(input_csv_filename, output_csv_filename)


==> brain_samples/sh_calculate_GS1.sh <==
#!/bin/bash

input_csv_file="$1"

python3 brains_header_update.py
python3 fill_empty_cells.py "$input_csv_file"
python3 compute_gyral_size_GS1.py "$input_csv_file"
python3 compute_brain_size.py "$input_csv_file"
python3 fill_cell_citation_form.py "$input_csv_file"
#python3 to_TIKZ_from_computer.py "$input_csv_file" forTIKZ.tex
#python3 multiple_occurrences_same_species.py "$input_csv_file" multiple_occurrences_same_species.csv
#python3 draw_brainsize_GS1.py "$input_csv_file" scatter_plot.pdf
#python3 merge_same_species.py "$input_csv_file" merge_same_species.csv
#python3 into_groups_according_to_GS1.py merge_same_species.csv into_groups_according_to_GS1.csv
#python3 into_groups_according_to_GS1_to_TIKZ.py into_groups_according_to_GS1.csv into_groups_according_to_GS1_to_TIKZ.tex

#python3 main_brains_digits_GS1.py "$input_csv_file"
#open -a "Preview" $(find . -name "*_edges.png" -mtime -10s)

# Find files modified in the last 10 seconds with the specified pattern
#find . -name "*_edges.png" -mtime -10s -exec open -a "Preview" {} \;
#find ~/Library/Mobile\ Documents/com~apple~CloudDocs/research/brain_samples/ -name "*_scale.png" -mtime -10s -exec open -a "Preview" {} \;
#find ~/Library/Mobile\ Documents/com~apple~CloudDocs/research/brain_samples/ -name "*_edges.png" -mtime -10s -exec open -a "Preview" {} \;





==> brain_samples/sh_calculate_GS2.sh <==
#!/bin/bash

input_csv_file="$1"

python3 brains_header_update.py
python3 fill_empty_cells.py "$input_csv_file"
python3 measure_gyral_size_in_pixels_for_all_brains.py "$input_csv_file"
python3 measure_scale_size_in_pixels_for_all_brains.py "$input_csv_file"
python3 compute_gyral_size_GS2.py "$input_csv_file"
python3 compute_brain_size.py "$input_csv_file"
python3 fill_cell_citation_form.py "$input_csv_file"
#python3 to_TIKZ_from_computer.py "$input_csv_file" forTIKZ.tex
#python3 multiple_occurrences_same_species.py "$input_csv_file" multiple_occurrences_same_species.csv
#python3 draw_brainsize_GS1.py "$input_csv_file" scatter_plot.pdf
#python3 merge_same_species.py "$input_csv_file" merge_same_species.csv
#python3 into_groups_according_to_GS1.py merge_same_species.csv into_groups_according_to_GS1.csv
#python3 into_groups_according_to_GS1_to_TIKZ.py into_groups_according_to_GS1.csv into_groups_according_to_GS1_to_TIKZ.tex

#python3 main_brains_digits_GS1.py "$input_csv_file"
#open -a "Preview" $(find . -name "*_edges.png" -mtime -10s)

# Find files modified in the last 10 seconds with the specified pattern
#find . -name "*_edges.png" -mtime -10s -exec open -a "Preview" {} \;
#find ~/Library/Mobile\ Documents/com~apple~CloudDocs/research/brain_samples/ -name "*_scale.png" -mtime -10s -exec open -a "Preview" {} \;
#find ~/Library/Mobile\ Documents/com~apple~CloudDocs/research/brain_samples/ -name "*_edges.png" -mtime -10s -exec open -a "Preview" {} \;





==> brain_samples/sh_init_order_merged.sh <==
#!/bin/bash

./sh_calculate_GS1.sh brains_to_calculate_GS1.csv
./sh_calculate_GS1.sh brains_with_sulci_hint.csv
./sh_calculate_GS2.sh brains_to_calculate_GS2.csv
./sh_smooth_brain_size.sh brains_smooth_brain_size.csv
./sh_smooth_brain_size.sh dimple.csv
./sh_smooth_brain_size.sh irregular.csv

python3 combine_csv_files.py template.csv combined_GS1_GS2_brains.csv brains_to_calculate_GS1.csv brains_to_calculate_GS2.csv


python3 merge_same_order.py combined_GS1_GS2_brains.csv combined_GS1_GS2_brains_merged.csv
python3 merge_same_order.py brains_with_sulci_hint.csv brains_with_sulci_hint_merged.csv
python3 merge_same_order.py brains_smooth_brain_size.csv brains_smooth_brain_size_merged.csv
python3 merge_same_order.py dimple.csv dimple_merged.csv
python3 merge_same_order.py irregular.csv irregular_merged.csv

python3 draw_multiple_files_for_order.py points_order.pdf combined_GS1_GS2_brains_merged.csv brains_with_sulci_hint_merged.csv brains_smooth_brain_size_merged.csv

python3 draw_multiple_files_for_order.py points_order.pdf combined_GS1_GS2_brains_merged.csv 

python3 draw_multiple_files_for_order.py points_order_smooth.pdf  brains_smooth_brain_size_merged.csv

python3 draw_multiple_files_for_order.py points_order_hint.pdf  brains_with_sulci_hint_merged.csv

python3 draw_multiple_files_for_order.py points_order_dimple.pdf  dimple_merged.csv
python3 draw_multiple_files_for_order.py points_order_irregular.pdf  irregular_merged.csv




==> brain_samples/sh_smooth_brain_size.sh <==
#!/bin/bash

input_csv_file="$1"

python3 brains_header_update.py
python3 fill_empty_cells.py "$input_csv_file"
python3 compute_brain_size.py "$input_csv_file"
python3 compute_gyral_size_smooth.py "$input_csv_file"
python3 fill_cell_citation_form.py "$input_csv_file"
#python3 to_TIKZ_from_computer.py "$input_csv_file" forTIKZ.tex
#python3 multiple_occurrences_same_species.py "$input_csv_file" multiple_occurrences_same_species.csv
#python3 draw_brainsize_GS1.py "$input_csv_file" scatter_plot.pdf
#python3 merge_same_species.py "$input_csv_file" merge_same_species.csv
#python3 into_groups_according_to_GS1.py merge_same_species.csv into_groups_according_to_GS1.csv
#python3 into_groups_according_to_GS1_to_TIKZ.py into_groups_according_to_GS1.csv into_groups_according_to_GS1_to_TIKZ.tex
#python3 draw_brainsize_GS1.py "$input_csv_file" scatter_plot.pdf






==> brain_samples/sub1.py <==
import pandas as pd
import matplotlib.pyplot as plt
from adjustText import adjust_text
import argparse

def read_and_filter_data(csv_file):
    df = pd.read_csv(csv_file)
    return df[(df['Brain size'] >= 0) & (df['Brain size'] <= 10) & (df['For drawing'] >= 0.88) & (df['For drawing'] <= 2)]

def create_scatter_plot(csv_files, output_pdf, font_size=12, colors=None, legend_labels=None):
    if colors is None:
        # Lighter colors using RGB tuples
        colors = [(0.678, 0.847, 1),  # Light blue
                  (0.6, 0.8, 0.6),    # Light green
                  (1, 0.6, 0.6),      # Light red
                  (0.8, 0.6, 0.8),    # Light purple
                  (1, 0.8, 0.5)]      # Light orange
    if legend_labels is None:
        legend_labels = ['Gyrencephalic (method 1)', 'Gyrencephalic (method 2)', 'Quasi-gyrencephalic', 'Lissencephalic']

    plt.figure(figsize=(12, 15))  # Increased figure size
    ax = plt.gca()
    max_y_value, annotations, names = 0, [], []

    for idx, csv_file in enumerate(csv_files):
        df = read_and_filter_data(csv_file)
        plt.scatter(df['Brain size'], df['For drawing'], color=colors[idx % len(colors)], s=50)  # Adjusted point size

        for i, name in enumerate(df['Name1']):
            annotation = plt.annotate(name, (df['Brain size'].iloc[i], df['For drawing'].iloc[i]),
                                      fontsize=9, ha='center', va='center', textcoords='offset points', xytext=(5, 10))  # Adjusted xytext
            annotations.append(annotation)
            names.append(name)
        #max_y_value = max(max_y_value, max(df['For drawing']))
        max_y_value = 2

    plt.xlabel('Brain size (cm)', fontsize=font_size)
    plt.ylabel('Gyral size (cm)', fontsize=font_size)
    plt.ylim(0.88, 2)
    plt.xlim(0, 10)

    adjust_text(annotations,
                expand_points=(1.5, 1.5),  # Adjusted expand_points
                only_move={'points':'y', 'text':'y'},
                force_text=0.8,  # Increased force_text
                force_points=0.8,  # Increased force_points
                lim=1000,
                precision=0.01)

    plt.savefig(output_pdf, format='pdf', bbox_inches='tight', pad_inches=0)

def main():
    parser = argparse.ArgumentParser(description='Create a scatter plot from CSV files.')
    parser.add_argument('output_pdf', type=str, help='Output PDF file name')
    parser.add_argument('csv_files', nargs='+', help='Input CSV files')
    parser.add_argument('--font_size', type=int, default=14, help='Font size for the plot')
    args = parser.parse_args()

    create_scatter_plot(args.csv_files, args.output_pdf, font_size=args.font_size)

if __name__ == "__main__":
    main()



==> brain_samples/sub1.sh <==
#!/bin/bash
python3 sub1.py sub1.pdf brains_to_calculate_GS1_merged.csv brains_to_calculate_GS2_merged.csv brains_with_sulci_hint_merged.csv brains_smooth_brain_size_merged.csv



==> brain_samples/sub2.py <==
import pandas as pd
import matplotlib.pyplot as plt
from adjustText import adjust_text
import argparse

def read_and_filter_data(csv_file):
    df = pd.read_csv(csv_file)
    return df[(df['Brain size'] >= 0) & (df['Brain size'] <= 10) & (df['For drawing'] >= 0.33) & (df['For drawing'] <= 0.88)]

def create_scatter_plot(csv_files, output_pdf, font_size=12, colors=None, legend_labels=None):
    if colors is None:
        # Lighter colors using RGB tuples
        colors = [(0.678, 0.847, 1),  # Light blue
                  (0.6, 0.8, 0.6),    # Light green
                  (1, 0.6, 0.6),      # Light red
                  (0.8, 0.6, 0.8),    # Light purple
                  (1, 0.8, 0.5)]      # Light orange
    if legend_labels is None:
        legend_labels = ['Gyrencephalic (method 1)', 'Gyrencephalic (method 2)', 'Quasi-gyrencephalic', 'Lissencephalic']

    plt.figure(figsize=(12, 15))  # Increased figure size
    ax = plt.gca()
    max_y_value, annotations, names = 0, [], []

    for idx, csv_file in enumerate(csv_files):
        df = read_and_filter_data(csv_file)
        plt.scatter(df['Brain size'], df['For drawing'], color=colors[idx % len(colors)], s=50)  # Adjusted point size

        for i, name in enumerate(df['Name1']):
            annotation = plt.annotate(name, (df['Brain size'].iloc[i], df['For drawing'].iloc[i]),
                                      fontsize=9, ha='center', va='center', textcoords='offset points', xytext=(5, 10))  # Adjusted xytext
            annotations.append(annotation)
            names.append(name)
        max_y_value = max(max_y_value, max(df['For drawing']))

    plt.xlabel('Brain size (cm)', fontsize=font_size)
    plt.ylabel('Gyral size (cm)', fontsize=font_size)
    plt.ylim(0.33,0.88)
    plt.xlim(0, 10)

    adjust_text(annotations,
                expand_points=(1.5, 1.5),  # Adjusted expand_points
                only_move={'points':'y', 'text':'y'},
                force_text=0.8,  # Increased force_text
                force_points=0.8,  # Increased force_points
                lim=1000,
                precision=0.01)

    plt.savefig(output_pdf, format='pdf', bbox_inches='tight', pad_inches=0)

def main():
    parser = argparse.ArgumentParser(description='Create a scatter plot from CSV files.')
    parser.add_argument('output_pdf', type=str, help='Output PDF file name')
    parser.add_argument('csv_files', nargs='+', help='Input CSV files')
    parser.add_argument('--font_size', type=int, default=14, help='Font size for the plot')
    args = parser.parse_args()

    create_scatter_plot(args.csv_files, args.output_pdf, font_size=args.font_size)

if __name__ == "__main__":
    main()



==> brain_samples/sub2.sh <==
#!/bin/bash
python3 sub2.py sub2.pdf brains_to_calculate_GS1_merged.csv brains_to_calculate_GS2_merged.csv brains_with_sulci_hint_merged.csv brains_smooth_brain_size_merged.csv



==> brain_samples/sub3.py <==
import pandas as pd
import matplotlib.pyplot as plt
from adjustText import adjust_text
import argparse

def read_and_filter_data(csv_file):
    df = pd.read_csv(csv_file)
    return df[(df['Brain size'] >= 10) & (df['Brain size'] <= 28) & (df['For drawing'] >= 0.5) & (df['For drawing'] <= 1.5)]

def create_scatter_plot(csv_files, output_pdf, font_size=12, colors=None, legend_labels=None):
    if colors is None:
        # Lighter colors using RGB tuples
        colors = [(0.678, 0.847, 1),  # Light blue
                  (0.6, 0.8, 0.6),    # Light green
                  (1, 0.6, 0.6),      # Light red
                  (0.8, 0.6, 0.8),    # Light purple
                  (1, 0.8, 0.5)]      # Light orange
    if legend_labels is None:
        legend_labels = ['Gyrencephalic (method 1)', 'Gyrencephalic (method 2)', 'Quasi-gyrencephalic', 'Lissencephalic']

    plt.figure(figsize=(12, 15))  # Increased figure size
    ax = plt.gca()
    max_y_value, annotations, names = 0, [], []

    for idx, csv_file in enumerate(csv_files):
        df = read_and_filter_data(csv_file)
        plt.scatter(df['Brain size'], df['For drawing'], color=colors[idx % len(colors)], s=50)  # Adjusted point size

        for i, name in enumerate(df['Name1']):
            annotation = plt.annotate(name, (df['Brain size'].iloc[i], df['For drawing'].iloc[i]),
                                      fontsize=9, ha='center', va='center', textcoords='offset points', xytext=(5, 10))  # Adjusted xytext
            annotations.append(annotation)
            names.append(name)
        #max_y_value = max(max_y_value, max(df['For drawing']))
        max_y_value = 2

    plt.xlabel('Brain size (cm)', fontsize=font_size)
    plt.ylabel('Gyral size (cm)', fontsize=font_size)
    plt.ylim(0.5, 1.5)
    plt.xlim(10, 28)

    adjust_text(annotations,
                expand_points=(1.5, 1.5),  # Adjusted expand_points
                only_move={'points':'y', 'text':'y'},
                force_text=0.8,  # Increased force_text
                force_points=0.8,  # Increased force_points
                lim=1000,
                precision=0.01)

    plt.savefig(output_pdf, format='pdf', bbox_inches='tight', pad_inches=0)

def main():
    parser = argparse.ArgumentParser(description='Create a scatter plot from CSV files.')
    parser.add_argument('output_pdf', type=str, help='Output PDF file name')
    parser.add_argument('csv_files', nargs='+', help='Input CSV files')
    parser.add_argument('--font_size', type=int, default=14, help='Font size for the plot')
    args = parser.parse_args()

    create_scatter_plot(args.csv_files, args.output_pdf, font_size=args.font_size)

if __name__ == "__main__":
    main()



==> brain_samples/sub3.sh <==
#!/bin/bash
python3 sub3.py sub3.pdf brains_to_calculate_GS1_merged.csv brains_to_calculate_GS2_merged.csv brains_with_sulci_hint_merged.csv brains_smooth_brain_size_merged.csv



==> brain_samples/to_TIKZ_from_computer.py <==
import pandas as pd
import sys

def to_TIKZ(csv_file_path, output_file_path="forTIKZ.tex"):
    # Read the CSV data file
    df = pd.read_csv(csv_file_path)

    # Prepare empty lists for numbers and strings
    numbers = []
    strings = []

    # Iterate through each row and add the values of the cells to the lists if 'Gyral size for latex' and 'Citation format' are non-empty
    for index, row in df.iterrows():
        if pd.notna(row['GS2']) and row['GS2'] != '' and row['Citation format'] != '':
            numbers.append(float(row['GS2']))
            strings.append(f"{row['Name1']} {row['Citation format']}")

    # Write the output to the specified output file
    with open(output_file_path, 'w') as f:
        for i in range(len(numbers)):
            if i == 0:
                f.write(f"\\node({i})[] at (2,1){{}};h \\draw[-] (0,{numbers[i]}*\\x) -- ({i}); \\node[right of = {i}, anchor=west, xshift=-33 ]{{{strings[i]}}};\n")
            else:
                f.write(f"\\node({i})[above of = {i-1}, yshift=-15]{{}}; \\draw[-] (0,{numbers[i]}*\\x) -- ({i}); \\node[right of = {i}, anchor=west, xshift=-33 ]{{{strings[i]}}};\n")

if __name__ == "__main__":
    if len(sys.argv) < 2:
        print("Usage: python script_name.py input_csv_filename [output_file_path]")
        sys.exit(1)
    
    input_csv_filename = sys.argv[1]
    if len(sys.argv) >= 3:
        output_file_path = sys.argv[2]
    
    to_TIKZ(input_csv_filename, output_file_path)


==> figures/brain_generate_figures/brains_header_update.py <==
import csv

# Path to the template CSV file with the desired header
template_csv_path = 'template.csv'

# List of CSV files you want to update with the template header
csv_files_to_update = [
    'brains.csv'
    # Add more filenames here
]

# Read the header from the template CSV file
with open(template_csv_path, 'r') as template_csv:
    template_reader = csv.reader(template_csv)
    template_header = next(template_reader)

# Update the CSV files with the template header
for csv_file in csv_files_to_update:
    # Read the original header from the existing CSV file
    with open(csv_file, 'r') as original_csv:
        original_reader = csv.reader(original_csv)
        original_header = next(original_reader)

    # Determine which fields from the template are missing in the original header
    missing_fields = [field for field in template_header if field not in original_header]

    # Append missing fields to the original header
    updated_header = original_header + missing_fields

    # Read the data rows
    with open(csv_file, 'r') as original_csv:
        original_reader = csv.DictReader(original_csv)
        data_rows = list(original_reader)

    # Write the updated header and data rows to the updated CSV file
    with open(csv_file, 'w', newline='') as updated_csv:
        writer = csv.DictWriter(updated_csv, fieldnames=updated_header)
        writer.writeheader()  # Write the updated header
        writer.writerows(data_rows)  # Write the original data rows


==> figures/brain_generate_figures/brains_to_calculate_GS2_for_latex.sh <==
#!/bin/bash

input_csv_file="$1"

python3 brains_header_update.py
python3 ../../brain_samples/fill_empty_cells.py "$input_csv_file"
python3 measure_gyral_size_in_pixels_for_all_brains_for_latex.py "$input_csv_file"

#python3 main_brains_digits_GS1.py "$input_csv_file"
#open -a "Preview" $(find . -name "*_edges.png" -mtime -10s)

# Find files modified in the last 10 seconds with the specified pattern
#find . -name "*_edges.png" -mtime -10s -exec open -a "Preview" {} \;
#find ~/Library/Mobile\ Documents/com~apple~CloudDocs/research/brain_samples/ -name "*_scale.png" -mtime -10s -exec open -a "Preview" {} \;
#find ~/Library/Mobile\ Documents/com~apple~CloudDocs/research/brain_figures/ -name "*_edges.png" -mtime -10s -exec open -a "Preview" {} \;





==> figures/brain_generate_figures/measure_gyral_size_in_pixels_for_a_single_brain_for_latex.py <==
import cv2
import numpy as np
import random
from skimage.morphology import skeletonize
from skimage import measure
from scipy.ndimage import convolve

DILATION_KERNEL = np.ones((5,5),np.uint8)

def connect_skeletons(skeleton, iterations=5):
    dilated_skeleton = cv2.dilate(skeleton.astype(np.uint8), DILATION_KERNEL, iterations=iterations)
    connected_skeleton = skeletonize(dilated_skeleton > 0)
    return connected_skeleton

def recognize_dark_areas(img_gray, threshold=100):
    _, binary_mask = cv2.threshold(img_gray, threshold, 255, cv2.THRESH_BINARY_INV)
    contours, _ = cv2.findContours(binary_mask, cv2.RETR_EXTERNAL, cv2.CHAIN_APPROX_SIMPLE)
    dark_areas_mask = np.zeros_like(binary_mask)
    for contour in contours:
        area = cv2.contourArea(contour)
        if area > 50:
            cv2.drawContours(dark_areas_mask, [contour], -1, 255, thickness=cv2.FILLED)
    return dark_areas_mask

def recognize_bright_areas(img_gray, threshold=155):
    _, binary_mask = cv2.threshold(img_gray, threshold, 255, cv2.THRESH_BINARY)
    contours, _ = cv2.findContours(binary_mask, cv2.RETR_EXTERNAL, cv2.CHAIN_APPROX_SIMPLE)
    bright_areas_mask = np.zeros_like(binary_mask)
    for contour in contours:
        area = cv2.contourArea(contour)
        if area > 50:
            cv2.drawContours(bright_areas_mask, [contour], -1, 255, thickness=cv2.FILLED)
    return bright_areas_mask

def is_point_in_bright_areas_mask(bright_areas_mask, x, y):
    return bright_areas_mask[y, x] != 0

def is_point_in_dark_areas_mask(dark_areas_mask, x, y):
    return dark_areas_mask[y, x] != 0

def remove_small_objects(skel, min_size):
    labels = measure.label(skel)
    component_sizes = np.bincount(labels.ravel())
    too_small = component_sizes < min_size
    too_small_mask = too_small[labels]
    skel[too_small_mask] = 0
    return skel

def close_small_loops(skeleton, kernel_size=3):
    skeleton_8bit = (skeleton.astype(np.uint8) * 255)
    kernel = cv2.getStructuringElement(cv2.MORPH_RECT, (kernel_size, kernel_size))
    closed = cv2.morphologyEx(skeleton_8bit, cv2.MORPH_CLOSE, kernel)
    return closed

def remove_junctions(skeleton):
    kernel = np.array([[1, 1, 1],
                       [1, 0, 1],
                       [1, 1, 1]], dtype=np.uint8)
    neighbors_count = convolve(skeleton.astype(np.uint8), kernel)
    junctions = (skeleton & (neighbors_count > 2))
    skeleton_cleaned = skeleton & ~junctions
    return skeleton_cleaned

def measure_gyral_size_in_pixels(input_image_path, output_image_path, canny_lower, canny_upper, sulci_detection_threshold, bridge_detection_threshold, pruning_size=30):
    img = cv2.imread(input_image_path, 0)
    if img is None:
        raise FileNotFoundError(f"Failed to load image from {input_image_path}")

    dark_areas_mask = recognize_dark_areas(img, sulci_detection_threshold)
    bright_areas_mask = recognize_bright_areas(img, bridge_detection_threshold)
    edges = cv2.Canny(img, canny_lower, canny_upper)
    edges = cv2.dilate(edges, DILATION_KERNEL, iterations=2)
    edges[bright_areas_mask == 255] = 0
    edges = edges.astype(bool)
    skeleton = skeletonize(edges)
    skeleton = close_small_loops(skeleton, pruning_size)
    skeleton = skeleton > 0
    skeleton = skeletonize(skeleton)
    skeleton = remove_junctions(skeleton)
    skeleton = remove_small_objects(skeleton, pruning_size)
    skeleton = connect_skeletons(skeleton)
    skeleton = (skeleton * 255).astype(np.uint8)
    skeleton_thickness_kernel = np.ones((3,3),np.uint8)
    skeleton = cv2.dilate(skeleton, skeleton_thickness_kernel, iterations=1) # Dilate skeleton to make it thicker

    dist_transform = cv2.distanceTransform(cv2.bitwise_not(skeleton), cv2.DIST_L2, 3)

    center_x = img.shape[1] // 2
    center_y = img.shape[0] // 2
    range_x = img.shape[1] // 3
    range_y = img.shape[0] // 3

    points = []
    for _ in range(1):
        x_coord = random.uniform(center_x - range_x, center_x + range_x)
        y_coord = random.uniform(center_y - range_y, center_y + range_y)
        points.append((int(x_coord), int(y_coord)))

    distances = []

    white_background = np.ones_like(img) * 255
    output_image = cv2.cvtColor(white_background, cv2.COLOR_GRAY2BGR)
    output_image[skeleton == 255] = [0, 255, 0]
    output_image[dark_areas_mask == 255] = [0, 50, 0]

    for point in points:
        x, y = int(point[0]), int(point[1])
        if is_point_in_dark_areas_mask(dark_areas_mask, x, y):
            continue
        distance = dist_transform[point[1], point[0]]
        distances.append(distance)
        circle_thickness = 2
        cv2.circle(output_image, (int(x), int(y)), int(distance), (225, 0, 255), circle_thickness)
        cv2.circle(output_image, (int(x), int(y)), 1, (255, 0, 255), -1)

    cv2.imwrite(output_image_path, output_image)

    average_distance = sum(distances) / len(distances) if distances else 0
    gyral_size = 4 * average_distance

    return gyral_size

if __name__ == "__main__":
    input_image_path = "input.jpg"
    output_image_path = "output.jpg"
    canny_lower = 50
    canny_upper = 100
    sulci_detection_threshold = 100


==> figures/brain_generate_figures/measure_gyral_size_in_pixels_for_all_brains_for_latex.py <==
import csv
import sys
from measure_gyral_size_in_pixels_for_a_single_brain_for_latex import measure_gyral_size_in_pixels

def process_images(csv_path):
    with open(csv_path, 'r') as f:
        reader = csv.DictReader(f)
        rows = list(reader)

    for row in rows:
        file_name = row['Brain image name'] + ".png"
        output_file_name = row['Brain image name'] + "_" + row['Name1'] + "_edges.png"

        # Retrieve 'Edge detection low threshold'
        canny_lower = int(float(row['Edge detection low threshold'])) if row['Edge detection low threshold'] else 45

        # Retrieve 'Edge detection high threshold'
        canny_upper = int(float(row['Edge detection high threshold'])) if row['Edge detection high threshold'] else canny_lower+10

        # Retrieve 'Sulci detection threshold'
        sulci_detection_threshold = int(float(row['Sulci detection threshold'])) if row['Sulci detection threshold'] else 100
        bridge_detection_threshold = int(float(row['Bridge detection threshold'])) if row['Bridge detection threshold'] else 210
        pruning_size = int(float(row['Prune size'])) if row['Prune size'] else 30

        gyral_size = measure_gyral_size_in_pixels(file_name, output_file_name, canny_lower, canny_upper, sulci_detection_threshold, bridge_detection_threshold, pruning_size)

        if gyral_size is not None:
            row['Gyral size in pixels'] = gyral_size
            
    with open(csv_path, 'w', newline='') as f:
        writer = csv.DictWriter(f, fieldnames=rows[0].keys())
        writer.writeheader()
        writer.writerows(rows)

if __name__ == "__main__":
    if len(sys.argv) != 2:
        print("Usage: python script_name.py input_csv_filename")
        sys.exit(1)
    
    input_csv_filename = sys.argv[1]
    process_images(input_csv_filename)
#    print("CSV file processed and updated.")

